Order-Disorder Tricriticality in $\mathrm{A}_n \mathrm{B}_n$ Star Polymer Melts

Tricriticality usually requires tuning an additional thermodynamic parameter. Here we show that, in symmetric $\mathrm{A}_n\mathrm{B}_n$ star-polymer melts, the arm number $n$ itself plays this role and drives the order--disorder transition (ODT) from second order to first order. By developing a sixth-order free-energy expansion within the random phase approximation and comparing it with self-consistent field theory (SCFT) calculations, we analytically identify a tricritical arm number, $n_{\mathrm{tc}}\approx 5.4475$. For $n<n_{\mathrm{tc}}$, the lamellar ordering transition remains continuous and occurs at the spinodal point, $(\chi N)_{\mathrm{s}}\approx 10.495$. For $n>n_{\mathrm{tc}}$, the transition becomes first order, and $(\chi N)_{\mathrm{ODT}}$ shifts below $(\chi N)_{\mathrm{s}}$ with a quadratic dependence near the tricritical point. SCFT calculations confirm the predicted transition character and phase-boundary shift. The origin of this behavior is traced to inter-arm correlations generated by the common junction. We further show that the noninteger tricritical arm number can be effectively realized in binary mixtures of star polymers. This provides a rare analytically tractable example of architecture-induced tricriticality in a microphase-separating polymer system.

==> anc/README.md <==
# Code for AnBn Star Polymer RPA Calculations

This directory contains the Jupyter notebook used to perform the analytical and
numerical calculations reported in the manuscript and Supplemental Material.

## Contents

- `RPA_6th_Jupyter.ipynb`: Main Jupyter notebook for the RPA-based free-energy expansion calculations.
- `requirements.txt`: List of Python packages required to run the notebook.

## Computational environment

The notebook uses the following Python packages:

- NumPy
- SymPy
- Matplotlib
- IPython and Jupyter

The required packages are listed in `requirements.txt`.

## Installation

To install the required packages in a local Python environment, run:

    pip install -r requirements.txt

## How to run

Open `RPA_6th_Jupyter.ipynb` in Jupyter Notebook or Google Colab.

Run the notebook cells sequentially from top to bottom.

## Output

The notebook evaluates the analytical expressions and numerical quantities used
in the manuscript and Supplemental Material.

In particular, the notebook is intended to reproduce the RPA-based calculations,
free-energy expansion coefficients, and related results discussed in the paper.

## Notes

This code is provided for reproducibility of the calculations reported in the
paper. Minor numerical differences may occur depending on the Python version,
package versions, and runtime environment.


==> anc/RPA_6th_Jupyter.ipynb <==
{
  "cells": [
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "XccAWAGaa301"
      },
      "source": [
        "#Title:Order-Disorder Tricriticality in $\\mathrm{A}_n \\mathrm{B}_n$ Star Polymer Melts\n",
        "\n",
        "This notebook implements the symbolic random phase approximation (RPA) for symmetric $\\mathrm{A}_n \\mathrm{B}_n$ star polymer melts. The main objective is to derive the lamellar free energy up to sixth-order near the order-disorder transition (ODT) point and to locate the tricritical crossover where the fourth-order coefficient of free energy changes sign.\n",
        "\n",
        "The calculation follows four steps:\n",
        "\n",
        "1. construct perturbative propagators $q^{(r)}$ and $p^{(r)}$ up to sixth order,\n",
        "2. calculate the total partition function $Q$,\n",
        "3. extract the free energy coefficients $f_{ij}(n)$, and\n",
        "4. eliminate the incompressibility-induced field $D$ to obtain a free energy depending only on $C$ and its corresponding coefficients $f_{i}(n)$."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "9thasUa9kxtJ",
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "outputId": "e58e4533-d6ee-4525-fa34-026a8aeb51ef"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "If you want to run this notebook in local environment, the following external packages are required in addition to the Python standard library: `numpy`, `sympy`, `matplotlib`, and `IPython`."
          },
          "metadata": {}
        }
      ],
      "source": [
        "# Standard library\n",
        "from collections import defaultdict\n",
        "import time\n",
        "\n",
        "# Core scientific stack\n",
        "import numpy as np\n",
        "import sympy as sp\n",
        "from sympy import Function, Eq\n",
        "\n",
        "# Visualization\n",
        "import matplotlib.pyplot as plt\n",
        "\n",
        "# Notebook display utilities\n",
        "from IPython.display import display, Math, Markdown, HTML\n",
        "\n",
        "# Calculation time check\n",
        "notebook_start_time = time.perf_counter()\n",
        "\n",
        "display(Markdown(\"If you want to run this notebook in local environment, the following external packages are required in addition to the Python standard library: `numpy`, `sympy`, `matplotlib`, and `IPython`.\"))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "d8aJoB1yYVCP"
      },
      "source": [
        "##1.Notebook variable, parameter and function reference\n",
        "\n",
        "This note summarizes the essential variables, parameters and functions used in the current version of the notebook. The focus is on quantities needed to follow the construction of the total partition function, the free-energy expansion, and the analysis of tricriticality.\n",
        "\n",
        "The workflow first constructs the assembled total partition function up to sixth order, then extracts the second-, fourth-, and sixth-order free-energy coefficients from that result.\n",
        "\n",
        "---\n",
        "\n",
        "### (1) Canonical symbols and fields\n",
        "\n",
        "| Code name | Meaning |\n",
        "|---|---|\n",
        "| `x` | Lamellar spatial coordinate. |\n",
        "| `s` | Contour variable along an arm. |\n",
        "| `k` | Cosine mode wavenumber. |\n",
        "| `u` | Temporary substitution variable used for exponential simplification. |\n",
        "| `mu` | Diffusion eigenvalue parameter, $\\mu=\\kappa k^2$. |\n",
        "| `chiN` | Flory-Huggins parameter $\\chi N$. |\n",
        "| `C`, `D` | Field amplitudes in $w_\\mathrm{A}=C\\cos(kx)+D\\cos(2kx)$: `C` is the primary composition mode, and `D` is the secondary incompressibility-induced mode. |\n",
        "| `w_A` | A-block field, $w_\\mathrm{A}=C\\cos(kx)+D\\cos(2kx)$. The B-block field is generated by `C -> -C`. |\n",
        "| `n` | Number of A/B arm pairs in an $\\mathrm{A}_n \\mathrm{B}_n$ star polymer. |\n",
        "| `mu_cri`, `chiN_spinodal` | Second-order RPA critical parameters: `mu_cri` is $\\mu^*$ determined from $d h_0/d\\mu=0$, and `chiN_spinodal` is $(\\chi N)_s$ obtained from $-h_0(\\mu^*)+1/[2(\\chi N)_s]=0$. |\n",
        "\n",
        "---\n",
        "\n",
        "### (2) Naming conventions\n",
        "\n",
        "| Notation | Meaning |\n",
        "|---|---|\n",
        "| `junction point` | Evaluation at $s=f=1/2$. |\n",
        "| `total partition function` | Preferred wording for $Q$-related quantities in this notebook. |\n",
        "| `spinodal chiN` | The value stored in `chiN_spinodal`. |\n",
        "| $C=O(\\epsilon)$ | `C` is order of one. |\n",
        "| $D=O(\\epsilon^2)$ | `D` is order of two. |\n",
        "| `junction point` | Evaluation at the symmetric junction; in the code this is implemented by substituting $s=1/2$. |\n",
        "\n",
        "---\n",
        "\n",
        "### (3) Cosine-mode decomposition and spatial averaging\n",
        "\n",
        "The notebook repeatedly uses elementary Fourier identities to rewrite powers and products of cosine modes as sums of linear harmonics. After this decomposition, spatial averaging over one lamellar period keeps only the \\(x\\)-independent part.\n",
        "\n",
        "| Operation | Role |\n",
        "|---|---|\n",
        "| Cosine-power decomposition | Rewrites powers such as $\\cos^m(jkx)$ as sums of harmonics. |\n",
        "| Product-to-sum decomposition | Rewrites products such as $\\cos(jkx)\\cos(\\ell kx)$ into sum and difference modes. |\n",
        "| Spatial averaging | Keeps only the constant Fourier mode after the cosine decomposition. |\n",
        "\n",
        "---\n",
        "\n",
        "---\n",
        "\n",
        "### (4) Order convention and assembled partition-function objects\n",
        "\n",
        "The perturbative ordering is\n",
        "\n",
        "$$\n",
        "C=O(\\epsilon),\\qquad D=O(\\epsilon^2).\n",
        "$$\n",
        "\n",
        "This convention is used to retain only terms contributing through sixth order.\n",
        "\n",
        "The `S_*` objects describe the single A-B arm-pair contribution. The `T_power_*` objects describe the assembled $\\mathrm{A}_n\\mathrm{B}_n$ star-polymer contribution after expanding the $n$th power.\n",
        "\n",
        "| Name group | Meaning |\n",
        "|---|---|\n",
        "| `weighted_order_CD(term)` | Computes the order using `C -> 1` and `D -> 2`. |\n",
        "| `collect_amplitudes_6th(expr)` | Collects amplitude monomials relevant through sixth order. |\n",
        "| `S_spatial_6[i]`, `S_spatial_6_solved[i]` | Single-pair contribution at perturbation order `i`, before and after substituting the solved mode functions. |\n",
        "| `T_power_6[i]`, `T_power_avg_6[i]` | Assembled star-polymer contribution from expanding $S(x,s)^n$, before and after spatial averaging. |\n",
        "\n",
        "---\n",
        "\n",
        "### (5) Perturbative propagator coefficients\n",
        "\n",
        "| Name group | Meaning |\n",
        "|---|---|\n",
        "| `sol_a*`, `sol_b*` | Coefficient functions for the first- and second-order propagators. |\n",
        "| `sol_c0` through `sol_c6` | Coefficient functions for the third-order propagator. |\n",
        "| `sol_d*`, `sol_l*`, `sol_m0` | Retained fourth-, fifth-, and sixth-order coefficient functions needed for the sixth-order free-energy expansion. |\n",
        "\n",
        "---\n",
        "\n",
        "### (6) Logarithmic and second-order RPA expressions\n",
        "\n",
        "| Name | Meaning |\n",
        "|---|---|\n",
        "| `ln_Q_n_6th` | Sixth-order logarithmic expansion of the assembled $n$-arm total partition function. |\n",
        "| `h0_expr` | Second-order logarithmic coefficient obtained from the normalized logarithmic term after substituting $s=1/2$, defined by $\\left[\\frac{1}{n}\\ln Q \\right]_{\\le 2,\\;s=1/2}=h_0(\\mu)C^2$. |\n",
        "| `second_coeff_expr` | Second-order free-energy coefficient, $-h_0(\\mu)+1/(2\\chi N)$. |\n",
        "| `chiN_eq_at_mu` | Spinodal equation evaluated at $\\mu=\\mu^*$. |\n",
        "| `second_coeff_at_spinodal` | Numerical check that the second-order coefficient vanishes at $\\mu=\\mu^*$ and $\\chi N=(\\chi N)_s$. |\n",
        "\n",
        "---\n",
        "\n",
        "### (7) Free-energy coefficient extraction\n",
        "\n",
        "The coefficients $f_{ij}$ are obtained by collecting the $C^iD^j$ terms in the entropic free-energy contribution,\n",
        "\n",
        "$$\n",
        "-\\frac{1}{n}\\ln Q,\n",
        "$$\n",
        "\n",
        "after evaluating the expression at the junction point $s=f=1/2$.\n",
        "\n",
        "| Name | Meaning |\n",
        "|---|---|\n",
        "| `f_coefficients_junction` | Dictionary of symbolic coefficients $f_{ij}(\\mu,n)$ evaluated at $s=f=1/2$. |\n",
        "| `f20`, `f02`, `f21`, `f40`, `f22`, `f41`, `f60` | Coefficients retained in the sixth-order free energy using the scaling $D=O(C^2)$. |\n",
        "\n",
        "---\n",
        "\n",
        "### (8) Sixth-order free energy and $D$ minimization\n",
        "\n",
        "| Name | Meaning |\n",
        "|---|---|\n",
        "| `free_energy_entropic_6th` | Entropic sixth-order free-energy contribution, $-\\frac{1}{n}\\ln Q$, evaluated at the junction point. |\n",
        "| `free_energy_6th_for_D` | Sixth-order free energy before eliminating the incompressibility-induced field `D`. |\n",
        "| `D_star_series_ordered` | Perturbative solution $D^*(C)=\\alpha_D C^2+\\beta_D C^4$. |\n",
        "| `alpha_D_expr`, `beta_D_expr` | Coefficients of the $C^2$ and $C^4$ terms in $D^*(C)$. |\n",
        "| `free_energy_6th_optimized` | Sixth-order free energy after substituting $D^*(C)$. |\n",
        "\n",
        "---\n",
        "\n",
        "### (9) Tricritical, sixth-order, and ODT-shift variables\n",
        "\n",
        "| Name | Meaning |\n",
        "|---|---|\n",
        "| `f4_*`, `coeff4` | Fourth-order coefficient $f_4(n,\\mu)$ after eliminating $D$, and its value after substituting $\\mu=\\mu^*$. |\n",
        "| `n_tc*` | Analytic and numerical tricritical arm number obtained from $f_4(n,\\mu)=0$. The numerical value `n_tc` is evaluated at $\\mu=\\mu^*$ with $n$ treated as a continuous variable. |\n",
        "| `coeff6_*`, `f6_*` | Analytic sixth-order coefficient $f_6(n,\\mu)$, including its numerator/denominator representation, display forms, numerical evaluator, and values used in the stability and ODT-shift calculations. |\n",
        "| `f4_prime_*` | Analytic derivative $f'_4(n,\\mu)=\\partial f_4(n,\\mu)/\\partial n$ and its value at $(n_{\\mathrm{tc}},\\mu^*)$. |\n",
        "| `odt_positive_prefactor`, `odt_shift_coefficient` | Positive and signed prefactors of the leading ODT-shift term near the tricritical point. |\n",
        "\n",
        "### (10) Mixture variables\n",
        "\n",
        "| Name | Meaning |\n",
        "|---|---|\n",
        "| `alpha`, `n1_mix`, `n2_mix` | Mixture composition and the arm numbers of the two star-polymer components. |\n",
        "| `n_eff` | Effective arm number, $n_{\\rm eff}=(1-\\alpha)n_1+\\alpha n_2$. |\n",
        "| `coeff4_mix`, `coeff6_mix` | Fourth- and sixth-order coefficients of the optimized mixture free energy. |\n",
        "| `alpha_tc` | Mixture fraction satisfying the tricritical condition $n_{\\rm eff}=n_{\\rm tc}$. |\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "-1aOVunlmCAB"
      },
      "outputs": [],
      "source": [
        "# Core symbolic variables\n",
        "x = sp.Symbol('x')\n",
        "s = sp.Symbol('s')\n",
        "k = sp.Symbol('k', positive=True)\n",
        "u = sp.Symbol('u')\n",
        "n = sp.Symbol(\"n\", real=True, positive=True)\n",
        "\n",
        "# Diffusion eigenvalue and Flory-Huggins parameter.\n",
        "mu = sp.Symbol('mu', real=True, nonzero=True)  # mu = kappa*(k**2)\n",
        "chiN = sp.Symbol('chiN', positive=True)        # Flory-Huggins parameter chi*N\n",
        "\n",
        "# Lamellar mode amplitudes.\n",
        "C = sp.Symbol('C', real=True) # primary mode\n",
        "D = sp.Symbol('D', real=True) # secondary mode\n",
        "\n",
        "# A-block field ansatz. The B-block field is obtained by C -> -C.\n",
        "w_A = C * sp.cos(k*x) + D * sp.cos(2*k*x)"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "UY1Xh4H8cSAs"
      },
      "source": [
        "##2.Cosine-mode decomposition\n",
        "\n",
        "The perturbation expansion repeatedly generates products such as $\\cos(kx)^m\\cos(2kx)^n$. To keep the calculation symbolic and finite, every product is decomposed onto integer cosine modes:\n",
        "\n",
        "$$\n",
        "\\cos(a)\\cos(b)=\\frac{1}{2}\\{\\cos(a+b)+\\cos(a-b)\\}.\n",
        "$$\n",
        "\n",
        "The functions below perform three tasks:\n",
        "\n",
        "- expand powers of cosine functions into integer modes,\n",
        "- decompose products of two cosine modes, and\n",
        "- collect coefficients of each mode $\\cos(jkx)$.\n",
        "\n",
        "This mode decomposition is essential because only the spatially averaged constant mode contributes to the final total partition function after integration over one lamellar period."
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/"
        },
        "id": "NRzoETt1xSZp",
        "outputId": "3ac79f97-7122-4598-a244-56c245aaf18f"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Cosine-mode decomposition utilities"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "This block defines functions for expanding cosine powers, decomposing cosine products, and collecting integer cosine modes."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### Defined functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "cos_power_expand_general: expands a power of one cosine into cosine harmonics."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "cos_poly_to_modes: applies the cosine-power expansion to an expression."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "cos_product_decompose: decomposes products of cosine factors into sums."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "collect_cos_modes: extracts coefficients of integer cosine modes."
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Cosine-mode decomposition utilities\"))\n",
        "display(Markdown(\"This block defines functions for expanding cosine powers, decomposing cosine products, and collecting integer cosine modes.\"))\n",
        "\n",
        "# Convert (cos(k*x))**n to a linear combination of cosine functions\n",
        "\n",
        "def cos_power_expand_general(n, k, x):\n",
        "\n",
        "    #Expands cos(k*x)**n into a sum of cosine terms.\n",
        "    result = 0\n",
        "    for j in range(n + 1):\n",
        "        freq = n - 2*j\n",
        "        result += sp.binomial(n, j) * sp.cos(freq * k * x)\n",
        "    return sp.expand(result / 2**n)\n",
        "\n",
        "def cos_poly_to_modes(expr, x):\n",
        "\n",
        "    #Converts all cos(arg)**n terms with integer n >= 2 into sums of cosine terms.\n",
        "    expr = sp.expand(expr)\n",
        "\n",
        "    # Apply the replacement iteratively until no further change occurs.\n",
        "    old = None; new = expr\n",
        "    while old != new:\n",
        "        old = new\n",
        "\n",
        "        for p in list(new.atoms(sp.Pow)):\n",
        "            if p.base.func == sp.cos and p.exp.is_Integer and p.exp > 1:\n",
        "                n = int(p.exp)\n",
        "                # Use the full cosine argument divided by x.\n",
        "                # This preserves phase-shifted arguments because r*x gives the original argument.\n",
        "                r = p.base.args[0] / x\n",
        "                new = new.subs(p, cos_power_expand_general(n, r, x))\n",
        "        new = sp.expand(new)\n",
        "\n",
        "    return new\n",
        "\n",
        "\n",
        "# Convert products such as cos(n*x)*cos(m*x) into sums using product-to-sum identities\n",
        "def cos_product_decompose(expr, x):\n",
        "\n",
        "    #Decomposes products of cosine functions using product-to-sum identities.\n",
        "    expr = sp.expand(expr)\n",
        "    def replace_mul(e):\n",
        "        if not e.is_Mul:\n",
        "            return e\n",
        "\n",
        "        cos_terms = [a for a in e.args if a.func == sp.cos]\n",
        "        # Nothing to decompose if there are fewer than two cosine factors.\n",
        "        if len(cos_terms) < 2:\n",
        "            return e\n",
        "\n",
        "        def get_k(c):\n",
        "            # Return the full argument divided by x.\n",
        "            # Multiplying this by x reconstructs the original cosine argument.\n",
        "            return c.args[0] / x\n",
        "        m = get_k(cos_terms[0])\n",
        "        n = get_k(cos_terms[1])\n",
        "\n",
        "        if m is None or n is None:\n",
        "            return e\n",
        "        # Remove only the two cosine factors that are decomposed in this step.\n",
        "        other = list(e.args)\n",
        "        other.remove(cos_terms[0])\n",
        "        other.remove(cos_terms[1])\n",
        "\n",
        "        sum_freq = m + n\n",
        "        diff_freq = m - n\n",
        "\n",
        "        term1 = sp.cos(sum_freq * x)\n",
        "        term2 = sp.cos(diff_freq * x)\n",
        "        new_term = sp.Rational(1, 2) * (term1 + term2)\n",
        "        return sp.Mul(*(other + [new_term]))\n",
        "\n",
        "    # Apply the product-to-sum rule repeatedly until no product remains reducible.\n",
        "    old = None\n",
        "    new = expr\n",
        "    while old != new:\n",
        "        old = new\n",
        "        new = sp.expand(new.replace(lambda e: e.is_Mul, replace_mul))\n",
        "\n",
        "    return new\n",
        "\n",
        "\n",
        "# Extract coefficients for each integer-frequency cosine mode\n",
        "def collect_cos_modes(expr, k, x, max_mode=8):\n",
        "    \"\"\"\n",
        "    Extracts coefficients of cos(i*k*x) for i = 0, 1, ..., max_mode.\n",
        "    The mode 0 coefficient is the part independent of x.\n",
        "    \"\"\"\n",
        "    expr = sp.expand(expr)\n",
        "    modes = {}\n",
        "\n",
        "    # Extract the part independent of x as the constant mode.\n",
        "    modes[0] = sp.simplify(expr.as_independent(x)[0])\n",
        "\n",
        "    for i in range(1, max_mode + 1):\n",
        "        # Collect the coefficient of cos(i*k*x).\n",
        "        collected = expr.collect(sp.cos(i * k * x), evaluate=False)\n",
        "        coeff = collected.get(sp.cos(i * k * x), 0)\n",
        "        modes[i] = sp.simplify(coeff)\n",
        "\n",
        "    return modes\n",
        "\n",
        "\n",
        "display(Markdown(\"### Defined functions\"))\n",
        "\n",
        "display(Markdown(\"cos_power_expand_general: expands a power of one cosine into cosine harmonics.\"))\n",
        "display(Markdown(\"cos_poly_to_modes: applies the cosine-power expansion to an expression.\"))\n",
        "display(Markdown(\"cos_product_decompose: decomposes products of cosine factors into sums.\"))\n",
        "display(Markdown(\"collect_cos_modes: extracts coefficients of integer cosine modes.\"))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "hPpno8E-QlXy",
        "outputId": "b456411a-b550-450a-adc3-dbd70b782935"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Example of cosine decomposition with mode output"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Expansion of $\\cos^4(kx)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Expanded expression:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "cos(2*k*x)/2 + cos(4*k*x)/8 + 3/8"
            ],
            "text/latex": "$\\displaystyle \\frac{\\cos{\\left(2 k x \\right)}}{2} + \\frac{\\cos{\\left(4 k x \\right)}}{8} + \\frac{3}{8}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Mode coefficients:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 0: \\quad \\frac{3}{8}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 1: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 2: \\quad \\frac{1}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 3: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 4: \\quad \\frac{1}{8}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 5: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 6: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Decomposition of $\\cos(kx)\\cos(2kx)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Decomposed expression:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "cos(k*x)/2 + cos(3*k*x)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{\\cos{\\left(k x \\right)}}{2} + \\frac{\\cos{\\left(3 k x \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Mode coefficients:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 0: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 1: \\quad \\frac{1}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 2: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 3: \\quad \\frac{1}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 4: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 5: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 6: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Combined example: $\\cos^2(kx)\\cos(2kx)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Reduced expression:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "cos(2*k*x)/2 + cos(4*k*x)/4 + 1/4"
            ],
            "text/latex": "$\\displaystyle \\frac{\\cos{\\left(2 k x \\right)}}{2} + \\frac{\\cos{\\left(4 k x \\right)}}{4} + \\frac{1}{4}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Mode coefficients:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 0: \\quad \\frac{1}{4}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 1: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 2: \\quad \\frac{1}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 3: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 4: \\quad \\frac{1}{4}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 5: \\quad 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "$\\mathrm{mode}\\ 6: \\quad 0$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "# Example of cosine decomposition with mode output\n",
        "\n",
        "# 1. Expand a power of cosine\n",
        "display(Markdown(r\"## Example of cosine decomposition with mode output\"))\n",
        "display(Markdown(r\"### 1. Expansion of $\\cos^4(kx)$\"))\n",
        "\n",
        "t = sp.cos(k*x)**4\n",
        "\n",
        "t = cos_poly_to_modes(t, x)\n",
        "display(Markdown(r\"Expanded expression:\"))\n",
        "display(t)\n",
        "\n",
        "modes = collect_cos_modes(t, k, x, max_mode=6)\n",
        "display(Markdown(r\"Mode coefficients:\"))\n",
        "\n",
        "for i in sorted(modes):\n",
        "    display(Markdown(rf\"$\\mathrm{{mode}}\\ {i}: \\quad {sp.latex(modes[i])}$\"))\n",
        "\n",
        "\n",
        "# 2. Decompose a product of cosine functions\n",
        "display(Markdown(r\"### 2. Decomposition of $\\cos(kx)\\cos(2kx)$\"))\n",
        "\n",
        "t = sp.cos(k*x) * sp.cos(2*k*x)\n",
        "t = cos_product_decompose(t, x)\n",
        "display(Markdown(r\"Decomposed expression:\"))\n",
        "display(t)\n",
        "\n",
        "modes = collect_cos_modes(t, k, x, max_mode=6)\n",
        "display(Markdown(r\"Mode coefficients:\"))\n",
        "\n",
        "for i in sorted(modes):\n",
        "    display(Markdown(rf\"$\\mathrm{{mode}}\\ {i}: \\quad {sp.latex(modes[i])}$\"))\n",
        "\n",
        "\n",
        "# 3. Combined example: power and product\n",
        "display(Markdown(r\"### 3. Combined example: $\\cos^2(kx)\\cos(2kx)$\"))\n",
        "\n",
        "t = sp.cos(k*x)**2 * sp.cos(2*k*x)\n",
        "\n",
        "t = cos_poly_to_modes(t, x)\n",
        "t = cos_product_decompose(t, x)\n",
        "display(Markdown(r\"Reduced expression:\"))\n",
        "display(t)\n",
        "\n",
        "modes = collect_cos_modes(t, k, x, max_mode=6)\n",
        "display(Markdown(r\"Mode coefficients:\"))\n",
        "\n",
        "for i in sorted(modes):\n",
        "    display(Markdown(rf\"$\\mathrm{{mode}}\\ {i}: \\quad {sp.latex(modes[i])}$\"))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "UFgdvZARbLc0"
      },
      "source": [
        "---\n",
        "##3.Field ansatz and expansion variables\n",
        "\n",
        "For the symmetric case $s=f=1/2$, the lamellar perturbing fields are written as\n",
        "\n",
        "$$\n",
        "w_\\mathrm{A}(x)=C\\cos(kx)+D\\cos(2kx),\n",
        "$$\n",
        "\n",
        "and the B-block field is obtained by the symmetry replacement $C\\to -C$, while keeping the $D$ mode unchanged:\n",
        "\n",
        "$$\n",
        "w_\\mathrm{B}(x)=-C\\cos(kx)+D\\cos(2kx).\n",
        "$$\n",
        "\n",
        "Here $C$ is the primary composition-fluctuation amplitude, whereas $D$ is an auxiliary incompressibility-induced field. The perturbative expansion uses the scaling\n",
        "\n",
        "$$\n",
        "C=O(\\epsilon),\\qquad D=O(\\epsilon^2),\n",
        "$$\n",
        "\n",
        "or equivalently,\n",
        "\n",
        "$$\n",
        "D=O(C^2).\n",
        "$$\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "based_on": "tricritical crossover_최종.pptx",
        "id": "nidHfMqVazHO",
        "suggested_by": "ChatGPT"
      },
      "source": [
        "##4.Chain propagators\n",
        "\n",
        "The A-block propagator satisfies the one-dimensional modified diffusion equation (MDE)\n",
        "\n",
        "$$\n",
        "\\frac{\\partial q}{\\partial s}\n",
        "=\n",
        "\\kappa \\frac{\\partial^2 q}{\\partial x^2}\n",
        "-\n",
        "w_{\\mathrm A}(x)q,\n",
        "\\qquad\n",
        "q(x,0)=1.\n",
        "$$\n",
        "\n",
        "For the lamellar perturbation considered here, the A-field is written as\n",
        "\n",
        "$$\n",
        "w_{\\mathrm A}(x)\n",
        "=\n",
        "C\\cos(kx)+D\\cos(2kx).\n",
        "$$\n",
        "\n",
        "We expand the propagator perturbatively as\n",
        "\n",
        "$$\n",
        "q(x,s)\n",
        "=\n",
        "q^{(0)}(x,s)+q^{(1)}(x,s)+q^{(2)}(x,s)+\\cdots.\n",
        "$$\n",
        "\n",
        "Here $q^{(m)}$ denotes the $m$th order perturbation of propagator. After constructing the propagator expansion, we assign the scaling $C=O(\\epsilon)$ and $D=O(\\epsilon^2)$ for the free-energy expansion.\n",
        "<br><br>\n",
        "\n",
        "In fact, each $q^{(m)}$ is expressed as a linear combination of cosine functions as:\n",
        "\n",
        "$$\n",
        "q^{(m)}(x,s)=\\sum_{j=0} ^{m_j}B_j (s)\\cos(jkx)\n",
        "$$\n",
        "For efficient calculation, only the modes listed below are calculated in this code. It will be justified in section \" 17.Required cosine modes for the sixth-order total partition function \".\n",
        "\n",
        "$$\n",
        "\\boxed{\n",
        "\\begin{aligned}\n",
        "q^{(1)} &: 1,2,\\\\\n",
        "q^{(2)} &: 0,1,2,3,4,\\\\\n",
        "q^{(3)} &: 0,1,2,3,4,5,6,\\\\\n",
        "q^{(4)} &: 0,1,2,3,4,\\\\\n",
        "q^{(5)} &: 0,1,2,\\\\\n",
        "q^{(6)} &: 0.\n",
        "\\end{aligned}\n",
        "}\n",
        "$$\n",
        "---"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "##5.Zeroth-order propagator $q^{(0)}$ and first-order propagator $q^{(1)}$\n",
        "\n",
        "At zeroth order, the propagator has the trivial solution\n",
        "\n",
        "$$\n",
        "q^{(0)}(x,s)=1.\n",
        "$$\n",
        "<br><br>\n",
        "The first-order equation is obtained by keeping only the field term acting on $q^{(0)}$:\n",
        "\n",
        "$$\n",
        "\\frac{\\partial q^{(1)}}{\\partial s}\n",
        "=\n",
        "\\kappa \\frac{\\partial^2 q^{(1)}}{\\partial x^2}\n",
        "-\n",
        "w_{\\mathrm A}(x),\n",
        "\\qquad\n",
        "q^{(1)}(x,0)=0.\n",
        "$$\n",
        "\n",
        "Since the first-order field contains the first and second harmonics, we write\n",
        "\n",
        "$$\n",
        "q^{(1)}(x,s)\n",
        "=\n",
        "a_1(s)\\cos(kx)+a_2(s)\\cos(2kx).\n",
        "$$\n",
        "\n",
        "Each cosine mode is an eigenfunction of the one-dimensional diffusion operator:\n",
        "\n",
        "$$\n",
        "\\kappa\\partial_x^2\\cos(jkx)\n",
        "=\n",
        "-j^2\\kappa k^2\\cos(jkx).\n",
        "$$\n",
        "\n",
        "Defining\n",
        "\n",
        "$$\n",
        "\\mu=\\kappa k^2,\n",
        "$$\n",
        "\n",
        "the diffusion contribution to the $j$th harmonic becomes\n",
        "\n",
        "$$\n",
        "\\kappa\\partial_x^2\\cos(jkx)\n",
        "=\n",
        "-j^2\\mu\\cos(jkx).\n",
        "$$\n",
        "\n",
        "Therefore, the mode amplitudes satisfy the field-driven ODEs\n",
        "\n",
        "$$\n",
        "\\frac{d a_1}{ds}\n",
        "=\n",
        "-\\mu a_1-C,\n",
        "\\qquad\n",
        "\\frac{d a_2}{ds}\n",
        "=\n",
        "-4\\mu a_2-D, \\\\\n",
        "$$\n",
        "\n",
        "with\n",
        "\n",
        "$$\n",
        "a_1(0)=a_2(0)=0.\n",
        "$$\n",
        "\n",
        "The corresponding B-block contribution is obtained by reversing the contour variable, $s\\to 1-s$, and changing the sign of the composition field amplitude $C$, while keeping the incompressibility-induced field amplitude $D$ unchanged.\n",
        "\n",
        "---"
      ],
      "metadata": {
        "id": "umI8aM4omYnW"
      }
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 671
        },
        "id": "T27dEpiAHmFz",
        "outputId": "3007a675-4974-449a-deb9-d6c1558bbcad"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of first-order propagators"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Set up coefficient equations"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for the first coefficient:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(a1(s), s), -C - mu*a1(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} a_{1}{\\left(s \\right)} = - C - \\mu a_{1}{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for the second coefficient:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(a2(s), s), -D - 4*mu*a2(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} a_{2}{\\left(s \\right)} = - D - 4 \\mu a_{2}{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Solve coefficient equations"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solved coefficient functions:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(a1(s), -C/mu + C*exp(-mu*s)/mu)"
            ],
            "text/latex": "$\\displaystyle a_{1}{\\left(s \\right)} = - \\frac{C}{\\mu} + \\frac{C e^{- \\mu s}}{\\mu}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(a2(s), -D/(4*mu) + D*exp(-4*mu*s)/(4*mu))"
            ],
            "text/latex": "$\\displaystyle a_{2}{\\left(s \\right)} = - \\frac{D}{4 \\mu} + \\frac{D e^{- 4 \\mu s}}{4 \\mu}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Construct expressions before substitution"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Before substituting the coefficient functions:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(1)}, a1(s)*cos(k*x) + a2(s)*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle q^{(1)} = a_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + a_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(1)}, -a1(1 - s)*cos(k*x) + a2(1 - s)*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle p^{(1)} = - a_{1}{\\left(1 - s \\right)} \\cos{\\left(k x \\right)} + a_{2}{\\left(1 - s \\right)} \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Substitute coefficient functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Result for $q^{(1)}$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(1)}, (-C/mu + C*exp(-mu*s)/mu)*cos(k*x) + (-D/(4*mu) + D*exp(-4*mu*s)/(4*mu))*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle q^{(1)} = \\left(- \\frac{C}{\\mu} + \\frac{C e^{- \\mu s}}{\\mu}\\right) \\cos{\\left(k x \\right)} + \\left(- \\frac{D}{4 \\mu} + \\frac{D e^{- 4 \\mu s}}{4 \\mu}\\right) \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Result for $p^{(1)}$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(1)}, -(-C/mu + C*exp(-mu*(1 - s))/mu)*cos(k*x) + (-D/(4*mu) + D*exp(-4*mu*(1 - s))/(4*mu))*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle p^{(1)} = - \\left(- \\frac{C}{\\mu} + \\frac{C e^{- \\mu \\left(1 - s\\right)}}{\\mu}\\right) \\cos{\\left(k x \\right)} + \\left(- \\frac{D}{4 \\mu} + \\frac{D e^{- 4 \\mu \\left(1 - s\\right)}}{4 \\mu}\\right) \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Calculation of first-order propagators\"))\n",
        "\n",
        "# 1. Define functions and set up ordinary differential equations\n",
        "a1, a2 = Function('a1'), Function('a2')\n",
        "display(Markdown(\"### 1. Set up coefficient equations\"))\n",
        "\n",
        "ode_a1 = Eq(a1(s).diff(s), -mu*a1(s) - C) # for mode 1\n",
        "ode_a2 = Eq(a2(s).diff(s), -4*mu*a2(s) - D) # for mode 2\n",
        "\n",
        "display(Markdown(\"ODE for the first coefficient:\"))\n",
        "display(ode_a1)\n",
        "display(Markdown(\"ODE for the second coefficient:\"))\n",
        "display(ode_a2)\n",
        "\n",
        "\n",
        "# 2. Solve coefficient equations\n",
        "display(Markdown(\"### 2. Solve coefficient equations\"))\n",
        "\n",
        "# Store the solved coefficient functions for later substitution.\n",
        "sol_a1 = sp.Lambda(s,sp.dsolve(ode_a1,ics={a1(0): 0}).rhs)\n",
        "sol_a2 = sp.Lambda(s,sp.dsolve(ode_a2,ics={a2(0): 0}).rhs)\n",
        "\n",
        "display(Markdown(\"Solved coefficient functions:\"))\n",
        "display(sp.Eq(a1(s), sol_a1(s)))\n",
        "display(sp.Eq(a2(s), sol_a2(s)))\n",
        "\n",
        "# 3. Construct q1 and p1 expressions\n",
        "display(Markdown(\"### 3. Construct expressions before substitution\"))\n",
        "\n",
        "q1 =  a1(s)   * sp.cos(k*x) + a2(s)   * sp.cos(2*k*x)\n",
        "p1 = -a1(1-s) * sp.cos(k*x) + a2(1-s) * sp.cos(2*k*x)\n",
        "\n",
        "display(Markdown(\"Before substituting the coefficient functions:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(1)}\"), q1))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(1)}\"), p1))\n",
        "\n",
        "# 4. Apply substitution\n",
        "display(Markdown(\"### 4. Substitute coefficient functions\"))\n",
        "\n",
        "display(Markdown(r\"Result for $q^{(1)}$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(1)}\"),q1.subs(a1, sol_a1).subs(a2, sol_a2)))\n",
        "display(Markdown(r\"Result for $p^{(1)}$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(1)}\"),p1.subs(a1, sol_a1).subs(a2, sol_a2)))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "CByE18YAetHy"
      },
      "source": [
        "##6.Second-order propagator $q^{(2)}$\n",
        "\n",
        "For second-order propagator, the new contribution is generated by the coupling between the perturbing field and the first-order propagator. The second-order equation is\n",
        "\n",
        "$$\n",
        "\\frac{\\partial q^{(2)}}{\\partial s}\n",
        "=\n",
        "\\kappa\\frac{\\partial^2 q^{(2)}}{\\partial x^2}\n",
        "-\n",
        "w_{\\mathrm A}(x)q^{(1)}(x,s),\n",
        "\\qquad\n",
        "q^{(2)}(x,0)=0.\n",
        "$$\n",
        "\n",
        "We denote the source term by\n",
        "\n",
        "$$\n",
        "G^{(2)}(x,s)\n",
        "=\n",
        "w_{\\mathrm A}(x)q^{(1)}(x,s).\n",
        "$$\n",
        "\n",
        "Since\n",
        "\n",
        "$$\n",
        "w_{\\mathrm A}(x)\n",
        "=\n",
        "C\\cos(kx)+D\\cos(2kx)\n",
        "$$\n",
        "\n",
        "and\n",
        "\n",
        "$$\n",
        "q^{(1)}(x,s)\n",
        "=\n",
        "a_1(s)\\cos(kx)+a_2(s)\\cos(2kx),\n",
        "$$\n",
        "\n",
        "their product generates harmonics from the constant mode up to mode 4. Therefore, we expand\n",
        "\n",
        "$$\n",
        "q^{(2)}(x,s)\n",
        "=\n",
        "b_0(s)+\\sum_{j=1}^{4}b_j(s)\\cos(jkx).\n",
        "$$\n",
        "\n",
        "After projecting onto each cosine mode and using $\\mu=\\kappa k^2$, each coefficient satisfies\n",
        "\n",
        "$$\n",
        "\\frac{d b_j}{ds}\n",
        "=\n",
        "-j^2\\mu b_j\n",
        "-\n",
        "G^{(2)}_j(s),\n",
        "$$\n",
        "\n",
        "where $G^{(2)}_j(s)$ is the coefficient of $\\cos(jkx)$ in $G^{(2)}(x,s)$.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 972
        },
        "id": "dsualbwncAa6",
        "outputId": "4c01b778-3ea7-4c84-aabe-a1ffa784d0d5"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of second-order source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Construct the original coupling term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Original source term:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(source, (C*cos(k*x) + D*cos(2*k*x))*(a1(s)*cos(k*x) + a2(s)*cos(2*k*x)))"
            ],
            "text/latex": "$\\displaystyle source = \\left(C \\cos{\\left(k x \\right)} + D \\cos{\\left(2 k x \\right)}\\right) \\left(a_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + a_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Expand powers of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_poly_to_modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*a1(s)*cos(2*k*x)/2 + C*a1(s)/2 + C*a2(s)*cos(k*x)*cos(2*k*x) + D*a1(s)*cos(k*x)*cos(2*k*x) + D*a2(s)*cos(4*k*x)/2 + D*a2(s)/2)"
            ],
            "text/latex": "$\\displaystyle converted = \\frac{C a_{1}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}}{2} + \\frac{C a_{1}{\\left(s \\right)}}{2} + C a_{2}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + D a_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + \\frac{D a_{2}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}}{2} + \\frac{D a_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Decompose products of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_product_decompose:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*a1(s)*cos(2*k*x)/2 + C*a1(s)/2 + C*a2(s)*cos(k*x)/2 + C*a2(s)*cos(3*k*x)/2 + D*a1(s)*cos(k*x)/2 + D*a1(s)*cos(3*k*x)/2 + D*a2(s)*cos(4*k*x)/2 + D*a2(s)/2)"
            ],
            "text/latex": "$\\displaystyle converted = \\frac{C a_{1}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}}{2} + \\frac{C a_{1}{\\left(s \\right)}}{2} + \\frac{C a_{2}{\\left(s \\right)} \\cos{\\left(k x \\right)}}{2} + \\frac{C a_{2}{\\left(s \\right)} \\cos{\\left(3 k x \\right)}}{2} + \\frac{D a_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)}}{2} + \\frac{D a_{1}{\\left(s \\right)} \\cos{\\left(3 k x \\right)}}{2} + \\frac{D a_{2}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}}{2} + \\frac{D a_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Collect cosine-mode coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected source modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*a1(s)/2 + D*a2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C a_{1}{\\left(s \\right)}}{2} + \\frac{D a_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*a2(s)/2 + D*a1(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C a_{2}{\\left(s \\right)}}{2} + \\frac{D a_{1}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*a1(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C a_{1}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*a2(s)/2 + D*a1(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C a_{2}{\\left(s \\right)}}{2} + \\frac{D a_{1}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "D*a2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{D a_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 5:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "0"
            ],
            "text/latex": "$\\displaystyle 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 6:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "0"
            ],
            "text/latex": "$\\displaystyle 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 7:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "0"
            ],
            "text/latex": "$\\displaystyle 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 8:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "0"
            ],
            "text/latex": "$\\displaystyle 0$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Calculation of second-order source term\"))\n",
        "\n",
        "# 1. Define functions\n",
        "a1, a2 = Function('a1'), Function('a2')\n",
        "\n",
        "# 2. Construct the initial term with trigonometric combinations\n",
        "display(Markdown(\"### 1. Construct the original coupling term\"))\n",
        "\n",
        "source = (a1(s)*sp.cos(k*x) + a2(s)*sp.cos(2*k*x)) * w_A\n",
        "\n",
        "display(Markdown(\"Original source term:\"))\n",
        "display(sp.Eq(sp.Symbol(\"source\"), source))\n",
        "\n",
        "\n",
        "# 3. Convert polynomial cosine terms to linear modes\n",
        "display(Markdown(\"### 2. Expand powers of cosine functions\"))\n",
        "\n",
        "converted = cos_poly_to_modes(source, x)\n",
        "\n",
        "display(Markdown(\"After applying cos_poly_to_modes:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"), converted))\n",
        "\n",
        "\n",
        "# 4. Decompose products of cosines into sums of cosines\n",
        "display(Markdown(\"### 3. Decompose products of cosine functions\"))\n",
        "\n",
        "converted = cos_product_decompose(converted, x)\n",
        "\n",
        "display(Markdown(\"After applying cos_product_decompose:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"), converted))\n",
        "\n",
        "\n",
        "# 5. Collect and display coefficients for each frequency mode\n",
        "display(Markdown(\"### 4. Collect cosine-mode coefficients\"))\n",
        "source_modes = collect_cos_modes(converted, k, x)\n",
        "display(Markdown(\"Collected source modes:\"))\n",
        "\n",
        "for i in sorted(source_modes):\n",
        "    display(Markdown(f\"mode {i}:\"))\n",
        "    display(source_modes[i])"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 397
        },
        "id": "afawokMSqSr-",
        "outputId": "4e8e950e-dc7e-4f2a-bd1c-ad27b2eacac2"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of constant mode for $q^{(2)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), C**2/(2*mu) - C**2*exp(-mu*s)/(2*mu) + D**2/(8*mu) - D**2*exp(-4*mu*s)/(8*mu))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{C^{2}}{2 \\mu} - \\frac{C^{2} e^{- \\mu s}}{2 \\mu} + \\frac{D^{2}}{8 \\mu} - \\frac{D^{2} e^{- 4 \\mu s}}{8 \\mu}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), C**2*s/(2*mu) + C**2*exp(-mu*s)/(2*mu**2) + D**2*s/(8*mu) + D**2*exp(-4*mu*s)/(32*mu**2) + (-16*C**2 - D**2)/(32*mu**2))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{C^{2} s}{2 \\mu} + \\frac{C^{2} e^{- \\mu s}}{2 \\mu^{2}} + \\frac{D^{2} s}{8 \\mu} + \\frac{D^{2} e^{- 4 \\mu s}}{32 \\mu^{2}} + \\frac{- 16 C^{2} - D^{2}}{32 \\mu^{2}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({b_0}(s), C**2*(s - 1/mu + exp(-mu*s)/mu)/(2*mu) + D**2*(s - 1/(4*mu) + exp(-4*mu*s)/(4*mu))/(8*mu))"
            ],
            "text/latex": "$\\displaystyle {b_0}(s) = \\frac{C^{2} \\left(s - \\frac{1}{\\mu} + \\frac{e^{- \\mu s}}{\\mu}\\right)}{2 \\mu} + \\frac{D^{2} \\left(s - \\frac{1}{4 \\mu} + \\frac{e^{- 4 \\mu s}}{4 \\mu}\\right)}{8 \\mu}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of constant mode for $q^{(2)}$\"))\n",
        "\n",
        "# 1. Define the function for the constant term\n",
        "q = Function('q')\n",
        "\n",
        "\n",
        "# 2. Set up the ODE with a1 and a2 substituted\n",
        "display(Markdown(\"### 1. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = -source_modes[0].subs(a1, sol_a1).subs(a2, sol_a2)\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for the constant mode:\"))\n",
        "display(ode)\n",
        "\n",
        "\n",
        "# 3. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 2. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "\n",
        "# 4. Simplify and store the solution\n",
        "display(Markdown(\"### 3. Simplify and store the result\"))\n",
        "\n",
        "ode_sol = sp.expand(ode_sol)\n",
        "sol_b0 = sp.Lambda(s, ode_sol)\n",
        "\n",
        "display(Markdown(\"Solution for the constant mode:\"))\n",
        "\n",
        "# Collect selected terms for better readability.\n",
        "display(sp.Eq(sp.Symbol(r\"{b_0}(s)\"),sp.collect(sol_b0(s), [C**2 / (2*mu), D**2 / (8*mu)])))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 398
        },
        "id": "3486eRRCu6Nj",
        "outputId": "97f7c9d9-786d-4178-c2a6-11affe2a68c8"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 1 for $q^{(2)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), 5*C*D/(8*mu) - C*D*exp(-mu*s)/(2*mu) - C*D*exp(-4*mu*s)/(8*mu) - mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{5 C D}{8 \\mu} - \\frac{C D e^{- \\mu s}}{2 \\mu} - \\frac{C D e^{- 4 \\mu s}}{8 \\mu} - \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), 5*C*D/(8*mu**2) + C*D*exp(-4*mu*s)/(24*mu**2) + (-C*D*s/(2*mu) - 2*C*D/(3*mu**2))*exp(-mu*s))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{5 C D}{8 \\mu^{2}} + \\frac{C D e^{- 4 \\mu s}}{24 \\mu^{2}} + \\left(- \\frac{C D s}{2 \\mu} - \\frac{2 C D}{3 \\mu^{2}}\\right) e^{- \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({b_1}(s), C*D*((-12*s - 16/mu)*exp(-mu*s) + 15/mu + exp(-4*mu*s)/mu)/(24*mu))"
            ],
            "text/latex": "$\\displaystyle {b_1}(s) = \\frac{C D \\left(\\left(- 12 s - \\frac{16}{\\mu}\\right) e^{- \\mu s} + \\frac{15}{\\mu} + \\frac{e^{- 4 \\mu s}}{\\mu}\\right)}{24 \\mu}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 1 for $q^{(2)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-1 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Set up the ODE with a1 and a2 substituted\n",
        "display(Markdown(\"### 1. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = -mu * q(s) - source_modes[1].subs(a1, sol_a1).subs(a2, sol_a2)\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for mode 1:\"))\n",
        "display(ode)\n",
        "\n",
        "# 3. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 2. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 4. Simplify and store the solution\n",
        "display(Markdown(\"### 3. Simplify and store the result\"))\n",
        "\n",
        "sol_b1 = sp.Lambda(s, sp.factor_terms(ode_sol))\n",
        "display(Markdown(\"Solution for mode 1:\"))\n",
        "\n",
        "# Collect selected terms for better readability.\n",
        "display(sp.Eq(sp.Symbol(r\"{b_1}(s)\"),sp.collect(sol_b1(s), [C*D / (24*mu**2)])))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 387
        },
        "id": "2NYBvy_t0e2w",
        "outputId": "b7902ef3-d77c-471a-e047-bf605041d143"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 2 for $q^{(2)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), C**2/(2*mu) - C**2*exp(-mu*s)/(2*mu) - 4*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{C^{2}}{2 \\mu} - \\frac{C^{2} e^{- \\mu s}}{2 \\mu} - 4 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), C**2/(8*mu**2) - C**2*exp(-mu*s)/(6*mu**2) + C**2*exp(-4*mu*s)/(24*mu**2))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{C^{2}}{8 \\mu^{2}} - \\frac{C^{2} e^{- \\mu s}}{6 \\mu^{2}} + \\frac{C^{2} e^{- 4 \\mu s}}{24 \\mu^{2}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({b_2}(s), C**2*(3 - 4*exp(-mu*s) + exp(-4*mu*s))/(24*mu**2))"
            ],
            "text/latex": "$\\displaystyle {b_2}(s) = \\frac{C^{2} \\left(3 - 4 e^{- \\mu s} + e^{- 4 \\mu s}\\right)}{24 \\mu^{2}}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 2 for $q^{(2)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-2 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Set up the ODE with a1 and a2 substituted\n",
        "display(Markdown(\"### 1. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = -4*mu * q(s) - source_modes[2].subs(a1, sol_a1).subs(a2, sol_a2)\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for mode 2:\"))\n",
        "display(ode)\n",
        "\n",
        "# 3. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 2. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 4. Simplify and store the solution\n",
        "display(Markdown(\"### 3. Simplify and store the result\"))\n",
        "\n",
        "sol_b2 = sp.Lambda(s, sp.factor_terms(ode_sol))\n",
        "display(Markdown(\"Solution for mode 2:\"))\n",
        "\n",
        "# Collect selected terms for better readability.\n",
        "display(sp.Eq(sp.Symbol(r\"{b_2}(s)\"),sp.collect(sol_b2(s), [C**2 / (24*mu**2)])))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 387
        },
        "id": "rmfd2MnQ02FD",
        "outputId": "7e6b96cf-5af8-4d41-b045-fd72352eb84a"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 3 for $q^{(2)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), 5*C*D/(8*mu) - C*D*exp(-mu*s)/(2*mu) - C*D*exp(-4*mu*s)/(8*mu) - 9*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{5 C D}{8 \\mu} - \\frac{C D e^{- \\mu s}}{2 \\mu} - \\frac{C D e^{- 4 \\mu s}}{8 \\mu} - 9 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), 5*C*D/(72*mu**2) - C*D*exp(-mu*s)/(16*mu**2) - C*D*exp(-4*mu*s)/(40*mu**2) + 13*C*D*exp(-9*mu*s)/(720*mu**2))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{5 C D}{72 \\mu^{2}} - \\frac{C D e^{- \\mu s}}{16 \\mu^{2}} - \\frac{C D e^{- 4 \\mu s}}{40 \\mu^{2}} + \\frac{13 C D e^{- 9 \\mu s}}{720 \\mu^{2}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({b_3}(s), C*D*(50 - 45*exp(-mu*s) - 18*exp(-4*mu*s) + 13*exp(-9*mu*s))/(720*mu**2))"
            ],
            "text/latex": "$\\displaystyle {b_3}(s) = \\frac{C D \\left(50 - 45 e^{- \\mu s} - 18 e^{- 4 \\mu s} + 13 e^{- 9 \\mu s}\\right)}{720 \\mu^{2}}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 3 for $q^{(2)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-3 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Set up the ODE with a1 and a2 substituted\n",
        "display(Markdown(\"### 1. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = -9*mu * q(s) - source_modes[3].subs(a1, sol_a1).subs(a2, sol_a2)\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for mode 3:\"))\n",
        "display(ode)\n",
        "\n",
        "# 3. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 2. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 4. Simplify and store the solution\n",
        "display(Markdown(\"### 3. Simplify and store the result\"))\n",
        "\n",
        "sol_b3 = sp.Lambda(s, sp.factor_terms(ode_sol))\n",
        "display(Markdown(\"Solution for mode 3:\"))\n",
        "\n",
        "# Collect selected terms for better readability.\n",
        "display(sp.Eq(sp.Symbol(r\"{b_3}(s)\"),sp.collect(sol_b3(s), [C*D / (720*mu**2)])))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 387
        },
        "id": "timNFdac1PQt",
        "outputId": "c2417b72-8667-40f5-f217-c054f0e764f2"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 4 for $q^{(2)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), D**2/(8*mu) - D**2*exp(-4*mu*s)/(8*mu) - 16*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{D^{2}}{8 \\mu} - \\frac{D^{2} e^{- 4 \\mu s}}{8 \\mu} - 16 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), D**2/(128*mu**2) - D**2*exp(-4*mu*s)/(96*mu**2) + D**2*exp(-16*mu*s)/(384*mu**2))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{D^{2}}{128 \\mu^{2}} - \\frac{D^{2} e^{- 4 \\mu s}}{96 \\mu^{2}} + \\frac{D^{2} e^{- 16 \\mu s}}{384 \\mu^{2}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({b_4}(s), D**2*(3 - 4*exp(-4*mu*s) + exp(-16*mu*s))/(384*mu**2))"
            ],
            "text/latex": "$\\displaystyle {b_4}(s) = \\frac{D^{2} \\left(3 - 4 e^{- 4 \\mu s} + e^{- 16 \\mu s}\\right)}{384 \\mu^{2}}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 4 for $q^{(2)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-4 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Set up the ODE with a1 and a2 substituted\n",
        "display(Markdown(\"### 1. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = -16*mu * q(s) - source_modes[4].subs(a1, sol_a1).subs(a2, sol_a2)\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for mode 4:\"))\n",
        "display(ode)\n",
        "\n",
        "# 3. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 2. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 4. Simplify and store the solution\n",
        "display(Markdown(\"### 3. Simplify and store the result\"))\n",
        "\n",
        "sol_b4 = sp.Lambda(s, sp.factor_terms(ode_sol))\n",
        "display(Markdown(\"Solution for mode 4:\"))\n",
        "\n",
        "# Collect selected terms for better readability.\n",
        "display(sp.Eq(sp.Symbol(r\"{b_4}(s)\"),sp.collect(sol_b4(s), [D**2 / (384*mu**2)])))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "based_on": "tricritical crossover_최종.pptx",
        "id": "VM7K9TPXazHS",
        "suggested_by": "ChatGPT"
      },
      "source": [
        "---\n",
        "##7.Third-order propagator $q^{(3)}$\n",
        "\n",
        "The third-order source is obtained from $w_\\mathrm{A} q^{(2)}$. Since $q^{(2)}$ contains modes from the constant mode to mode 4, multiplying by $\\cos(kx)$ and $\\cos(2kx)$ generates modes up to $6$:\n",
        "\n",
        "$$\n",
        "q^{(3)}(x,s)=\\sum_{j=0}^{6}c_j(s)\\cos(jkx),\n",
        "$$\n",
        "\n",
        "And for third-order propagator $q^{(3)}$, all coefficients are required to calculate the total partition function.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "2SXfu6EWKCbL",
        "outputId": "9c27a159-93b1-4913-a05f-fe485865cbb6"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of third-order source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Construct the original coupling term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Original source term:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(source, (C*cos(k*x) + D*cos(2*k*x))*(b0(s) + b1(s)*cos(k*x) + b2(s)*cos(2*k*x) + b3(s)*cos(3*k*x) + b4(s)*cos(4*k*x)))"
            ],
            "text/latex": "$\\displaystyle source = \\left(C \\cos{\\left(k x \\right)} + D \\cos{\\left(2 k x \\right)}\\right) \\left(b_{0}{\\left(s \\right)} + b_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + b_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + b_{3}{\\left(s \\right)} \\cos{\\left(3 k x \\right)} + b_{4}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Expand powers of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_poly_to_modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*b0(s)*cos(k*x) + C*b1(s)*cos(2*k*x)/2 + C*b1(s)/2 + C*b2(s)*cos(k*x)*cos(2*k*x) + C*b3(s)*cos(k*x)*cos(3*k*x) + C*b4(s)*cos(k*x)*cos(4*k*x) + D*b0(s)*cos(2*k*x) + D*b1(s)*cos(k*x)*cos(2*k*x) + D*b2(s)*cos(4*k*x)/2 + D*b2(s)/2 + D*b3(s)*cos(2*k*x)*cos(3*k*x) + D*b4(s)*cos(2*k*x)*cos(4*k*x))"
            ],
            "text/latex": "$\\displaystyle converted = C b_{0}{\\left(s \\right)} \\cos{\\left(k x \\right)} + \\frac{C b_{1}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}}{2} + \\frac{C b_{1}{\\left(s \\right)}}{2} + C b_{2}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + C b_{3}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(3 k x \\right)} + C b_{4}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(4 k x \\right)} + D b_{0}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + D b_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + \\frac{D b_{2}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}}{2} + \\frac{D b_{2}{\\left(s \\right)}}{2} + D b_{3}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(3 k x \\right)} + D b_{4}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(4 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Decompose products of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_product_decompose:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*b1(s)/2 + D*b2(s)/2 + D*b4(s)*cos(6*k*x)/2 + (C*b3(s)/2 + D*b2(s)/2)*cos(4*k*x) + (C*b4(s)/2 + D*b3(s)/2)*cos(5*k*x) + (C*b2(s)/2 + C*b4(s)/2 + D*b1(s)/2)*cos(3*k*x) + (C*b0(s) + C*b2(s)/2 + D*b1(s)/2 + D*b3(s)/2)*cos(k*x) + (C*b1(s)/2 + C*b3(s)/2 + D*b0(s) + D*b4(s)/2)*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle converted = \\frac{C b_{1}{\\left(s \\right)}}{2} + \\frac{D b_{2}{\\left(s \\right)}}{2} + \\frac{D b_{4}{\\left(s \\right)} \\cos{\\left(6 k x \\right)}}{2} + \\left(\\frac{C b_{3}{\\left(s \\right)}}{2} + \\frac{D b_{2}{\\left(s \\right)}}{2}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{C b_{4}{\\left(s \\right)}}{2} + \\frac{D b_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(5 k x \\right)} + \\left(\\frac{C b_{2}{\\left(s \\right)}}{2} + \\frac{C b_{4}{\\left(s \\right)}}{2} + \\frac{D b_{1}{\\left(s \\right)}}{2}\\right) \\cos{\\left(3 k x \\right)} + \\left(C b_{0}{\\left(s \\right)} + \\frac{C b_{2}{\\left(s \\right)}}{2} + \\frac{D b_{1}{\\left(s \\right)}}{2} + \\frac{D b_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(k x \\right)} + \\left(\\frac{C b_{1}{\\left(s \\right)}}{2} + \\frac{C b_{3}{\\left(s \\right)}}{2} + D b_{0}{\\left(s \\right)} + \\frac{D b_{4}{\\left(s \\right)}}{2}\\right) \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Collect cosine-mode coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected source modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b1(s)/2 + D*b2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{1}{\\left(s \\right)}}{2} + \\frac{D b_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b0(s) + C*b2(s)/2 + D*b1(s)/2 + D*b3(s)/2"
            ],
            "text/latex": "$\\displaystyle C b_{0}{\\left(s \\right)} + \\frac{C b_{2}{\\left(s \\right)}}{2} + \\frac{D b_{1}{\\left(s \\right)}}{2} + \\frac{D b_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b1(s)/2 + C*b3(s)/2 + D*b0(s) + D*b4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{1}{\\left(s \\right)}}{2} + \\frac{C b_{3}{\\left(s \\right)}}{2} + D b_{0}{\\left(s \\right)} + \\frac{D b_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b2(s)/2 + C*b4(s)/2 + D*b1(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{2}{\\left(s \\right)}}{2} + \\frac{C b_{4}{\\left(s \\right)}}{2} + \\frac{D b_{1}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b3(s)/2 + D*b2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{3}{\\left(s \\right)}}{2} + \\frac{D b_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 5:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b4(s)/2 + D*b3(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{4}{\\left(s \\right)}}{2} + \\frac{D b_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 6:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "D*b4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{D b_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 7:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "0"
            ],
            "text/latex": "$\\displaystyle 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 8:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "0"
            ],
            "text/latex": "$\\displaystyle 0$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Calculation of third-order source term\"))\n",
        "\n",
        "# 1. Define functions for modes 0 to 4\n",
        "b0, b1, b2, b3, b4 = Function('b0'), Function('b1'), Function('b2'), Function('b3'), Function('b4')\n",
        "\n",
        "# 2. Construct the initial coupling term\n",
        "display(Markdown(\"### 1. Construct the original coupling term\"))\n",
        "\n",
        "source = (b0(s)+ b1(s)*sp.cos(k*x)+ b2(s)*sp.cos(2*k*x)+ b3(s)*sp.cos(3*k*x)+ b4(s)*sp.cos(4*k*x))* w_A\n",
        "\n",
        "display(Markdown(\"Original source term:\"))\n",
        "display(sp.Eq(sp.Symbol(\"source\"), source))\n",
        "\n",
        "# 3. Convert polynomial cosine terms to linear modes\n",
        "display(Markdown(\"### 2. Expand powers of cosine functions\"))\n",
        "\n",
        "converted = cos_poly_to_modes(source, x)\n",
        "\n",
        "display(Markdown(\"After applying cos_poly_to_modes:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"), converted))\n",
        "\n",
        "# 4. Decompose products of cosines into sums of cosines\n",
        "display(Markdown(\"### 3. Decompose products of cosine functions\"))\n",
        "\n",
        "converted = cos_product_decompose(converted, x)\n",
        "\n",
        "# Use a list of cosine terms for a compact collected display.\n",
        "cos_terms = [sp.cos(i*k*x) for i in range(1, 7)]\n",
        "\n",
        "display(Markdown(\"After applying cos_product_decompose:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"),sp.collect(converted, cos_terms)))\n",
        "\n",
        "# 5. Collect and display coefficients for each frequency mode\n",
        "display(Markdown(\"### 4. Collect cosine-mode coefficients\"))\n",
        "\n",
        "source_modes2 = collect_cos_modes(converted, k, x)\n",
        "display(Markdown(\"Collected source modes:\"))\n",
        "\n",
        "for i in sorted(source_modes2):\n",
        "    display(Markdown(f\"mode {i}:\"))\n",
        "    display(source_modes2[i])"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 612
        },
        "id": "iLYJyoHuK1L_",
        "outputId": "6045c592-c677-4a3a-9b1c-2ea80a617357"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of constant mode for $q^{(3)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b1(s)/2 + D*b2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{1}{\\left(s \\right)}}{2} + \\frac{D b_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), C**2*D*(6*mu*s*exp(3*mu*s) - 9*exp(4*mu*s) + 10*exp(3*mu*s) - 1)*exp(-4*mu*s)/(24*mu**2))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{C^{2} D \\left(6 \\mu s e^{3 \\mu s} - 9 e^{4 \\mu s} + 10 e^{3 \\mu s} - 1\\right) e^{- 4 \\mu s}}{24 \\mu^{2}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -3*C**2*D*s/(8*mu**2) - C**2*D*s*exp(-mu*s)/(4*mu**2) + 21*C**2*D/(32*mu**3) - 2*C**2*D*exp(-mu*s)/(3*mu**3) + C**2*D*exp(-4*mu*s)/(96*mu**3))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{3 C^{2} D s}{8 \\mu^{2}} - \\frac{C^{2} D s e^{- \\mu s}}{4 \\mu^{2}} + \\frac{21 C^{2} D}{32 \\mu^{3}} - \\frac{2 C^{2} D e^{- \\mu s}}{3 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu s}}{96 \\mu^{3}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({c_0}(s), C**2*D*(-36*s - 24*s*exp(-mu*s) + 63/mu - 64*exp(-mu*s)/mu + exp(-4*mu*s)/mu)/(96*mu**2))"
            ],
            "text/latex": "$\\displaystyle {c_0}(s) = \\frac{C^{2} D \\left(- 36 s - 24 s e^{- \\mu s} + \\frac{63}{\\mu} - \\frac{64 e^{- \\mu s}}{\\mu} + \\frac{e^{- 4 \\mu s}}{\\mu}\\right)}{96 \\mu^{2}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Check selected coefficient"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^2 D$ in the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "(-s/(4*mu**2) - 2/(3*mu**3))*exp(-mu*s) - 3*s/(8*mu**2) + 21/(32*mu**3) + exp(-4*mu*s)/(96*mu**3)"
            ],
            "text/latex": "$\\displaystyle \\left(- \\frac{s}{4 \\mu^{2}} - \\frac{2}{3 \\mu^{3}}\\right) e^{- \\mu s} - \\frac{3 s}{8 \\mu^{2}} + \\frac{21}{32 \\mu^{3}} + \\frac{e^{- 4 \\mu s}}{96 \\mu^{3}}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of constant mode for $q^{(3)}$\"))\n",
        "\n",
        "# 1. Define the function for the constant term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 0\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 0:\"))\n",
        "display(source_modes2[0])\n",
        "\n",
        "# 3. Set up the ODE with b1 and b2 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = -source_modes2[0].subs(b1, sol_b1).subs(b2, sol_b2)\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for the constant mode:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Simplify and store the result\n",
        "display(Markdown(\"### 4. Simplify and store the result\"))\n",
        "\n",
        "sol_c0 = sp.Lambda(s, sp.factor_terms(ode_sol))\n",
        "\n",
        "display(Markdown(\"Solution for the constant mode:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{c_0}(s)\"),sol_c0(s)))\n",
        "\n",
        "# 6. Check selected coefficient\n",
        "display(Markdown(\"### 5. Check selected coefficient\"))\n",
        "\n",
        "display(Markdown(r\"Coefficient of $C^2 D$ in the solution:\"))\n",
        "display(sp.collect(sol_c0(s).coeff(C**2 * D).expand(), [sp.exp(-mu*s),sp.exp(-4*mu*s)]))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 745
        },
        "id": "pSc_-aSRk74Z",
        "outputId": "d6e1b4fd-7d7a-4749-bc2a-d9935fa92421"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 1 for $q^{(3)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b0(s) + C*b2(s)/2 + D*b1(s)/2 + D*b3(s)/2"
            ],
            "text/latex": "$\\displaystyle C b_{0}{\\left(s \\right)} + \\frac{C b_{2}{\\left(s \\right)}}{2} + \\frac{D b_{1}{\\left(s \\right)}}{2} + \\frac{D b_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -C**3*s/(2*mu) + 7*C**3/(16*mu**2) - 5*C**3*exp(-mu*s)/(12*mu**2) - C**3*exp(-4*mu*s)/(48*mu**2) - C*D**2*s/(8*mu) + C*D**2*s*exp(-mu*s)/(4*mu) - 91*C*D**2/(288*mu**2) + 35*C*D**2*exp(-mu*s)/(96*mu**2) - 19*C*D**2*exp(-4*mu*s)/(480*mu**2) - 13*C*D**2*exp(-9*mu*s)/(1440*mu**2) - mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{C^{3} s}{2 \\mu} + \\frac{7 C^{3}}{16 \\mu^{2}} - \\frac{5 C^{3} e^{- \\mu s}}{12 \\mu^{2}} - \\frac{C^{3} e^{- 4 \\mu s}}{48 \\mu^{2}} - \\frac{C D^{2} s}{8 \\mu} + \\frac{C D^{2} s e^{- \\mu s}}{4 \\mu} - \\frac{91 C D^{2}}{288 \\mu^{2}} + \\frac{35 C D^{2} e^{- \\mu s}}{96 \\mu^{2}} - \\frac{19 C D^{2} e^{- 4 \\mu s}}{480 \\mu^{2}} - \\frac{13 C D^{2} e^{- 9 \\mu s}}{1440 \\mu^{2}} - \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -C**3*s/(2*mu**2) + 15*C**3/(16*mu**3) - C*D**2*s/(8*mu**2) - 55*C*D**2/(288*mu**3) + 13*C*D**2*exp(-9*mu*s)/(11520*mu**3) + C*(10*C**2 + 19*D**2)*exp(-4*mu*s)/(1440*mu**3) + (-5*C**3*s/(12*mu**2) + C*D**2*s**2/(8*mu) + 35*C*D**2*s/(96*mu**2) + (-2176*C**3 + 407*C*D**2)/(2304*mu**3))*exp(-mu*s))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{C^{3} s}{2 \\mu^{2}} + \\frac{15 C^{3}}{16 \\mu^{3}} - \\frac{C D^{2} s}{8 \\mu^{2}} - \\frac{55 C D^{2}}{288 \\mu^{3}} + \\frac{13 C D^{2} e^{- 9 \\mu s}}{11520 \\mu^{3}} + \\frac{C \\left(10 C^{2} + 19 D^{2}\\right) e^{- 4 \\mu s}}{1440 \\mu^{3}} + \\left(- \\frac{5 C^{3} s}{12 \\mu^{2}} + \\frac{C D^{2} s^{2}}{8 \\mu} + \\frac{35 C D^{2} s}{96 \\mu^{2}} + \\frac{- 2176 C^{3} + 407 C D^{2}}{2304 \\mu^{3}}\\right) e^{- \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({c_1}(s), C**3*(-s/(2*mu**2) - 5*s*exp(-mu*s)/(12*mu**2) + 15/(16*mu**3) - 17*exp(-mu*s)/(18*mu**3) + exp(-4*mu*s)/(144*mu**3)) + C*D**2*(s**2*exp(-mu*s)/(8*mu) - s/(8*mu**2) + 35*s*exp(-mu*s)/(96*mu**2) - 55/(288*mu**3) + 407*exp(-mu*s)/(2304*mu**3) + 19*exp(-4*mu*s)/(1440*mu**3) + 13*exp(-9*mu*s)/(11520*mu**3)))"
            ],
            "text/latex": "$\\displaystyle {c_1}(s) = C^{3} \\left(- \\frac{s}{2 \\mu^{2}} - \\frac{5 s e^{- \\mu s}}{12 \\mu^{2}} + \\frac{15}{16 \\mu^{3}} - \\frac{17 e^{- \\mu s}}{18 \\mu^{3}} + \\frac{e^{- 4 \\mu s}}{144 \\mu^{3}}\\right) + C D^{2} \\left(\\frac{s^{2} e^{- \\mu s}}{8 \\mu} - \\frac{s}{8 \\mu^{2}} + \\frac{35 s e^{- \\mu s}}{96 \\mu^{2}} - \\frac{55}{288 \\mu^{3}} + \\frac{407 e^{- \\mu s}}{2304 \\mu^{3}} + \\frac{19 e^{- 4 \\mu s}}{1440 \\mu^{3}} + \\frac{13 e^{- 9 \\mu s}}{11520 \\mu^{3}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Check selected coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $C^3$ is scaled by $144 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $C^3$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "-72*mu*s + (-60*mu*s - 136)*exp(-mu*s) + 135 + exp(-4*mu*s)"
            ],
            "text/latex": "$\\displaystyle - 72 \\mu s + \\left(- 60 \\mu s - 136\\right) e^{- \\mu s} + 135 + e^{- 4 \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $C D^2$ is scaled by $11520 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $C D^2$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "-1440*mu*s + (1440*mu**2*s**2 + 4200*mu*s + 2035)*exp(-mu*s) - 2200 + 152*exp(-4*mu*s) + 13*exp(-9*mu*s)"
            ],
            "text/latex": "$\\displaystyle - 1440 \\mu s + \\left(1440 \\mu^{2} s^{2} + 4200 \\mu s + 2035\\right) e^{- \\mu s} - 2200 + 152 e^{- 4 \\mu s} + 13 e^{- 9 \\mu s}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 1 for $q^{(3)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-1 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 1\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 1:\"))\n",
        "display(source_modes2[1])\n",
        "\n",
        "# 3. Set up the ODE with b0 to b3 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-mu * q(s)- source_modes2[1].subs(b0, sol_b0).subs(b1, sol_b1).subs(b2, sol_b2).subs(b3, sol_b3))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for mode 1:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Simplify and store the result\n",
        "display(Markdown(\"### 4. Simplify and store the result\"))\n",
        "\n",
        "ode_sol = sp.collect(sp.expand(ode_sol), [C**3, C*D**2])\n",
        "sol_c1 = sp.Lambda(s, ode_sol)\n",
        "\n",
        "display(Markdown(\"Solution for mode 1:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{c_1}(s)\"),sol_c1(s)))\n",
        "\n",
        "# 6. Check selected coefficients\n",
        "display(Markdown(\"### 5. Check selected coefficients\"))\n",
        "\n",
        "# Expand expressions before coefficient extraction for stable behavior.\n",
        "expr_c1_s = sp.expand(sol_c1(s))\n",
        "expr_c1_shifted = sp.expand(sol_c1(1-s))\n",
        "\n",
        "display(Markdown(r\"The coefficient of $C^3$ is scaled by $144 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $C^3$ for the solution:\"))\n",
        "display(sp.collect(sp.expand(expr_c1_s.coeff(C**3) * 144 * mu**3),sp.exp(-mu*s)))\n",
        "\n",
        "display(HTML(\"<div style='height:10px'></div>\"))\n",
        "display(Markdown(r\"The coefficient of $C D^2$ is scaled by $11520 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $C D^2$ for the solution:\"))\n",
        "display(sp.collect(sp.expand(expr_c1_s.coeff(C*D**2) * 11520 * mu**3),sp.exp(-mu*s)))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 744
        },
        "id": "E6DpXmGJQvzy",
        "outputId": "b434fd58-a4b4-4c7d-f883-d1813fe72a6a"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 2 for $q^{(3)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b1(s)/2 + C*b3(s)/2 + D*b0(s) + D*b4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{1}{\\left(s \\right)}}{2} + \\frac{C b_{3}{\\left(s \\right)}}{2} + D b_{0}{\\left(s \\right)} + \\frac{D b_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -C**2*D*s/(2*mu) + C**2*D*s*exp(-mu*s)/(4*mu) + 11*C**2*D/(72*mu**2) - 13*C**2*D*exp(-mu*s)/(96*mu**2) - C**2*D*exp(-4*mu*s)/(120*mu**2) - 13*C**2*D*exp(-9*mu*s)/(1440*mu**2) - D**3*s/(8*mu) + 7*D**3/(256*mu**2) - 5*D**3*exp(-4*mu*s)/(192*mu**2) - D**3*exp(-16*mu*s)/(768*mu**2) - 4*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{C^{2} D s}{2 \\mu} + \\frac{C^{2} D s e^{- \\mu s}}{4 \\mu} + \\frac{11 C^{2} D}{72 \\mu^{2}} - \\frac{13 C^{2} D e^{- \\mu s}}{96 \\mu^{2}} - \\frac{C^{2} D e^{- 4 \\mu s}}{120 \\mu^{2}} - \\frac{13 C^{2} D e^{- 9 \\mu s}}{1440 \\mu^{2}} - \\frac{D^{3} s}{8 \\mu} + \\frac{7 D^{3}}{256 \\mu^{2}} - \\frac{5 D^{3} e^{- 4 \\mu s}}{192 \\mu^{2}} - \\frac{D^{3} e^{- 16 \\mu s}}{768 \\mu^{2}} - 4 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -C**2*D*s/(8*mu**2) + C**2*D*s*exp(-mu*s)/(12*mu**2) + 5*C**2*D/(72*mu**3) - 7*C**2*D*exp(-mu*s)/(96*mu**3) + 13*C**2*D*exp(-9*mu*s)/(7200*mu**3) - D**3*s/(32*mu**2) + 15*D**3/(1024*mu**3) + D**3*exp(-16*mu*s)/(9216*mu**3) + (-C**2*D*s/(120*mu**2) - 5*D**3*s/(192*mu**2) + (48*C**2*D - 425*D**3)/(28800*mu**3))*exp(-4*mu*s))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{C^{2} D s}{8 \\mu^{2}} + \\frac{C^{2} D s e^{- \\mu s}}{12 \\mu^{2}} + \\frac{5 C^{2} D}{72 \\mu^{3}} - \\frac{7 C^{2} D e^{- \\mu s}}{96 \\mu^{3}} + \\frac{13 C^{2} D e^{- 9 \\mu s}}{7200 \\mu^{3}} - \\frac{D^{3} s}{32 \\mu^{2}} + \\frac{15 D^{3}}{1024 \\mu^{3}} + \\frac{D^{3} e^{- 16 \\mu s}}{9216 \\mu^{3}} + \\left(- \\frac{C^{2} D s}{120 \\mu^{2}} - \\frac{5 D^{3} s}{192 \\mu^{2}} + \\frac{48 C^{2} D - 425 D^{3}}{28800 \\mu^{3}}\\right) e^{- 4 \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({c_2}(s), C**2*D*(-s/(8*mu**2) + s*exp(-mu*s)/(12*mu**2) - s*exp(-4*mu*s)/(120*mu**2) + 5/(72*mu**3) - 7*exp(-mu*s)/(96*mu**3) + exp(-4*mu*s)/(600*mu**3) + 13*exp(-9*mu*s)/(7200*mu**3)) + D**3*(-s/(32*mu**2) - 5*s*exp(-4*mu*s)/(192*mu**2) + 15/(1024*mu**3) - 17*exp(-4*mu*s)/(1152*mu**3) + exp(-16*mu*s)/(9216*mu**3)))"
            ],
            "text/latex": "$\\displaystyle {c_2}(s) = C^{2} D \\left(- \\frac{s}{8 \\mu^{2}} + \\frac{s e^{- \\mu s}}{12 \\mu^{2}} - \\frac{s e^{- 4 \\mu s}}{120 \\mu^{2}} + \\frac{5}{72 \\mu^{3}} - \\frac{7 e^{- \\mu s}}{96 \\mu^{3}} + \\frac{e^{- 4 \\mu s}}{600 \\mu^{3}} + \\frac{13 e^{- 9 \\mu s}}{7200 \\mu^{3}}\\right) + D^{3} \\left(- \\frac{s}{32 \\mu^{2}} - \\frac{5 s e^{- 4 \\mu s}}{192 \\mu^{2}} + \\frac{15}{1024 \\mu^{3}} - \\frac{17 e^{- 4 \\mu s}}{1152 \\mu^{3}} + \\frac{e^{- 16 \\mu s}}{9216 \\mu^{3}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Check selected coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $C^2 D$ is scaled by $7200 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $C^2 D$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "-900*mu*s + (-60*mu*s + 12)*exp(-4*mu*s) + (600*mu*s - 525)*exp(-mu*s) + 500 + 13*exp(-9*mu*s)"
            ],
            "text/latex": "$\\displaystyle - 900 \\mu s + \\left(- 60 \\mu s + 12\\right) e^{- 4 \\mu s} + \\left(600 \\mu s - 525\\right) e^{- \\mu s} + 500 + 13 e^{- 9 \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $D^3$ is scaled by $9216 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $D^3$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "-288*mu*s + (-240*mu*s - 136)*exp(-4*mu*s) + 135 + exp(-16*mu*s)"
            ],
            "text/latex": "$\\displaystyle - 288 \\mu s + \\left(- 240 \\mu s - 136\\right) e^{- 4 \\mu s} + 135 + e^{- 16 \\mu s}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 2 for $q^{(3)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-2 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 2\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 2:\"))\n",
        "display(source_modes2[2])\n",
        "\n",
        "# 3. Set up the ODE with b0, b1, b3, and b4 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-4*mu*q(s)- source_modes2[2].subs(b0, sol_b0).subs(b1, sol_b1).subs(b3, sol_b3).subs(b4, sol_b4))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for mode 2:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Simplify and store the result\n",
        "display(Markdown(\"### 4. Simplify and store the result\"))\n",
        "\n",
        "ode_sol = sp.collect(sp.expand(ode_sol), [C**2*D, D**3])\n",
        "sol_c2 = sp.Lambda(s, ode_sol)\n",
        "\n",
        "display(Markdown(\"Solution for mode 2:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{c_2}(s)\"),sol_c2(s)))\n",
        "\n",
        "# 6. Check selected coefficients\n",
        "display(Markdown(\"### 5. Check selected coefficients\"))\n",
        "\n",
        "# Expand expressions before coefficient extraction for stable behavior.\n",
        "expr_c2_s = sp.expand(sol_c2(s))\n",
        "expr_c2_shifted = sp.expand(sol_c2(1-s))\n",
        "\n",
        "display(Markdown(r\"The coefficient of $C^2 D$ is scaled by $7200 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $C^2 D$ for the solution:\"))\n",
        "display(sp.collect(sp.expand(expr_c2_s.coeff(C**2 * D) * 7200 * mu**3),[sp.exp(-mu*s),sp.exp(-4*mu*s)]))\n",
        "\n",
        "display(HTML(\"<div style='height:10px'></div>\"))\n",
        "display(Markdown(r\"The coefficient of $D^3$ is scaled by $9216 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $D^3$ for the solution:\"))\n",
        "display(sp.collect(sp.expand(expr_c2_s.coeff(D**3) * 9216 * mu**3),sp.exp(-4*mu*s)))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "7ycU1fGWTlEU",
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 704
        },
        "outputId": "459d1780-0963-42f5-cce5-0e418af654c1"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 3 for $q^{(3)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b2(s)/2 + C*b4(s)/2 + D*b1(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{2}{\\left(s \\right)}}{2} + \\frac{C b_{4}{\\left(s \\right)}}{2} + \\frac{D b_{1}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -C**3/(16*mu**2) + C**3*exp(-mu*s)/(12*mu**2) - C**3*exp(-4*mu*s)/(48*mu**2) + C*D**2*s*exp(-mu*s)/(4*mu) - 81*C*D**2/(256*mu**2) + C*D**2*exp(-mu*s)/(3*mu**2) - C*D**2*exp(-4*mu*s)/(64*mu**2) - C*D**2*exp(-16*mu*s)/(768*mu**2) - 9*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{C^{3}}{16 \\mu^{2}} + \\frac{C^{3} e^{- \\mu s}}{12 \\mu^{2}} - \\frac{C^{3} e^{- 4 \\mu s}}{48 \\mu^{2}} + \\frac{C D^{2} s e^{- \\mu s}}{4 \\mu} - \\frac{81 C D^{2}}{256 \\mu^{2}} + \\frac{C D^{2} e^{- \\mu s}}{3 \\mu^{2}} - \\frac{C D^{2} e^{- 4 \\mu s}}{64 \\mu^{2}} - \\frac{C D^{2} e^{- 16 \\mu s}}{768 \\mu^{2}} - 9 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -C**3/(144*mu**3) + C**3*exp(-mu*s)/(96*mu**3) - C**3*exp(-4*mu*s)/(240*mu**3) + C*D**2*s*exp(-mu*s)/(32*mu**2) - 9*C*D**2/(256*mu**3) + 29*C*D**2*exp(-mu*s)/(768*mu**3) - C*D**2*exp(-4*mu*s)/(320*mu**3) + C*D**2*exp(-16*mu*s)/(5376*mu**3) + (56*C**3 + 27*C*D**2)*exp(-9*mu*s)/(80640*mu**3))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{C^{3}}{144 \\mu^{3}} + \\frac{C^{3} e^{- \\mu s}}{96 \\mu^{3}} - \\frac{C^{3} e^{- 4 \\mu s}}{240 \\mu^{3}} + \\frac{C D^{2} s e^{- \\mu s}}{32 \\mu^{2}} - \\frac{9 C D^{2}}{256 \\mu^{3}} + \\frac{29 C D^{2} e^{- \\mu s}}{768 \\mu^{3}} - \\frac{C D^{2} e^{- 4 \\mu s}}{320 \\mu^{3}} + \\frac{C D^{2} e^{- 16 \\mu s}}{5376 \\mu^{3}} + \\frac{\\left(56 C^{3} + 27 C D^{2}\\right) e^{- 9 \\mu s}}{80640 \\mu^{3}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({c_3}(s), C**3*(-1/(144*mu**3) + exp(-mu*s)/(96*mu**3) - exp(-4*mu*s)/(240*mu**3) + exp(-9*mu*s)/(1440*mu**3)) + C*D**2*(s*exp(-mu*s)/(32*mu**2) - 9/(256*mu**3) + 29*exp(-mu*s)/(768*mu**3) - exp(-4*mu*s)/(320*mu**3) + 3*exp(-9*mu*s)/(8960*mu**3) + exp(-16*mu*s)/(5376*mu**3)))"
            ],
            "text/latex": "$\\displaystyle {c_3}(s) = C^{3} \\left(- \\frac{1}{144 \\mu^{3}} + \\frac{e^{- \\mu s}}{96 \\mu^{3}} - \\frac{e^{- 4 \\mu s}}{240 \\mu^{3}} + \\frac{e^{- 9 \\mu s}}{1440 \\mu^{3}}\\right) + C D^{2} \\left(\\frac{s e^{- \\mu s}}{32 \\mu^{2}} - \\frac{9}{256 \\mu^{3}} + \\frac{29 e^{- \\mu s}}{768 \\mu^{3}} - \\frac{e^{- 4 \\mu s}}{320 \\mu^{3}} + \\frac{3 e^{- 9 \\mu s}}{8960 \\mu^{3}} + \\frac{e^{- 16 \\mu s}}{5376 \\mu^{3}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Check selected coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $C^3$ is scaled by $1440 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $C^3$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "-10 + 15*exp(-mu*s) - 6*exp(-4*mu*s) + exp(-9*mu*s)"
            ],
            "text/latex": "$\\displaystyle -10 + 15 e^{- \\mu s} - 6 e^{- 4 \\mu s} + e^{- 9 \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $C D^2$ is scaled by $26880 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $C D^2$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "(840*mu*s + 1015)*exp(-mu*s) - 945 - 84*exp(-4*mu*s) + 9*exp(-9*mu*s) + 5*exp(-16*mu*s)"
            ],
            "text/latex": "$\\displaystyle \\left(840 \\mu s + 1015\\right) e^{- \\mu s} - 945 - 84 e^{- 4 \\mu s} + 9 e^{- 9 \\mu s} + 5 e^{- 16 \\mu s}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 3 for $q^{(3)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-3 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 3\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 3:\"))\n",
        "display(source_modes2[3])\n",
        "\n",
        "# 3. Set up the ODE with b1, b2, and b4 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-9*mu*q(s)- source_modes2[3].subs(b1, sol_b1).subs(b2, sol_b2).subs(b4, sol_b4))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for mode 3:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Simplify and store the result\n",
        "display(Markdown(\"### 4. Simplify and store the result\"))\n",
        "\n",
        "ode_sol = sp.collect(sp.expand(ode_sol), [C**3, C*D**2])\n",
        "sol_c3 = sp.Lambda(s, ode_sol)\n",
        "\n",
        "display(Markdown(\"Solution for mode 3:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{c_3}(s)\"),sol_c3(s)))\n",
        "\n",
        "# 6. Check selected coefficients\n",
        "display(Markdown(\"### 5. Check selected coefficients\"))\n",
        "\n",
        "# Expand expressions before coefficient extraction for stable behavior.\n",
        "expr_c3_s = sp.expand(sol_c3(s))\n",
        "expr_c3_shifted = sp.expand(sol_c3(1-s))\n",
        "\n",
        "display(Markdown(r\"The coefficient of $C^3$ is scaled by $1440 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $C^3$ for the solution:\"))\n",
        "display(sp.expand(expr_c3_s.coeff(C**3) * 1440 * mu**3))\n",
        "\n",
        "display(HTML(\"<div style='height:10px'></div>\"))\n",
        "display(Markdown(r\"The coefficient of $C D^2$ is scaled by $26880 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $C D^2$ for the solution:\"))\n",
        "display(sp.collect(sp.expand(expr_c3_s.coeff(C*D**2) * 26880 * mu**3),sp.exp(-mu*s)))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 609
        },
        "id": "WUpu7sBxUm7f",
        "outputId": "e29cd804-a704-4dde-c9ff-4260ae8c6a24"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 4 for $q^{(3)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b3(s)/2 + D*b2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{3}{\\left(s \\right)}}{2} + \\frac{D b_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -7*C**2*D/(72*mu**2) + 11*C**2*D*exp(-mu*s)/(96*mu**2) - C**2*D*exp(-4*mu*s)/(120*mu**2) - 13*C**2*D*exp(-9*mu*s)/(1440*mu**2) - 16*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{7 C^{2} D}{72 \\mu^{2}} + \\frac{11 C^{2} D e^{- \\mu s}}{96 \\mu^{2}} - \\frac{C^{2} D e^{- 4 \\mu s}}{120 \\mu^{2}} - \\frac{13 C^{2} D e^{- 9 \\mu s}}{1440 \\mu^{2}} - 16 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -7*C**2*D/(1152*mu**3) + 11*C**2*D*exp(-mu*s)/(1440*mu**3) - C**2*D*exp(-4*mu*s)/(1440*mu**3) - 13*C**2*D*exp(-9*mu*s)/(10080*mu**3) + 17*C**2*D*exp(-16*mu*s)/(40320*mu**3))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{7 C^{2} D}{1152 \\mu^{3}} + \\frac{11 C^{2} D e^{- \\mu s}}{1440 \\mu^{3}} - \\frac{C^{2} D e^{- 4 \\mu s}}{1440 \\mu^{3}} - \\frac{13 C^{2} D e^{- 9 \\mu s}}{10080 \\mu^{3}} + \\frac{17 C^{2} D e^{- 16 \\mu s}}{40320 \\mu^{3}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({c_4}(s), C**2*D*(-7/(1152*mu**3) + 11*exp(-mu*s)/(1440*mu**3) - exp(-4*mu*s)/(1440*mu**3) - 13*exp(-9*mu*s)/(10080*mu**3) + 17*exp(-16*mu*s)/(40320*mu**3)))"
            ],
            "text/latex": "$\\displaystyle {c_4}(s) = C^{2} D \\left(- \\frac{7}{1152 \\mu^{3}} + \\frac{11 e^{- \\mu s}}{1440 \\mu^{3}} - \\frac{e^{- 4 \\mu s}}{1440 \\mu^{3}} - \\frac{13 e^{- 9 \\mu s}}{10080 \\mu^{3}} + \\frac{17 e^{- 16 \\mu s}}{40320 \\mu^{3}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Check selected coefficient"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $C^2 D$ is scaled by $40320 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $C^2 D$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "-245 + 308*exp(-mu*s) - 28*exp(-4*mu*s) - 52*exp(-9*mu*s) + 17*exp(-16*mu*s)"
            ],
            "text/latex": "$\\displaystyle -245 + 308 e^{- \\mu s} - 28 e^{- 4 \\mu s} - 52 e^{- 9 \\mu s} + 17 e^{- 16 \\mu s}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 4 for $q^{(3)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-4 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 4\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 4:\"))\n",
        "display(source_modes2[4])\n",
        "\n",
        "# 3. Set up the ODE with b2 and b3 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-16*mu*q(s)- source_modes2[4].subs(b2, sol_b2).subs(b3, sol_b3))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for mode 4:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Simplify and store the result\n",
        "display(Markdown(\"### 4. Simplify and store the result\"))\n",
        "\n",
        "ode_sol = sp.collect(sp.expand(ode_sol), [C**2 * D])\n",
        "sol_c4 = sp.Lambda(s, ode_sol)\n",
        "\n",
        "display(Markdown(\"Solution for mode 4:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{c_4}(s)\"),sol_c4(s)))\n",
        "\n",
        "# 6. Check selected coefficient\n",
        "display(Markdown(\"### 5. Check selected coefficient\"))\n",
        "\n",
        "# Expand the expression before coefficient extraction for stable behavior.\n",
        "expr_c4_s = sp.expand(sol_c4(s))\n",
        "\n",
        "display(Markdown(r\"The coefficient of $C^2 D$ is scaled by $40320 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $C^2 D$ for the solution:\"))\n",
        "display(sp.expand(expr_c4_s.coeff(C**2 * D) * 40320 * mu**3))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 609
        },
        "id": "_5MMCB8rVeW6",
        "outputId": "9e550b13-dbc5-4058-9a00-bd293624e541"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 5 for $q^{(3)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 5:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*b4(s)/2 + D*b3(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C b_{4}{\\left(s \\right)}}{2} + \\frac{D b_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 5:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -89*C*D**2/(2304*mu**2) + C*D**2*exp(-mu*s)/(32*mu**2) + 17*C*D**2*exp(-4*mu*s)/(960*mu**2) - 13*C*D**2*exp(-9*mu*s)/(1440*mu**2) - C*D**2*exp(-16*mu*s)/(768*mu**2) - 25*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{89 C D^{2}}{2304 \\mu^{2}} + \\frac{C D^{2} e^{- \\mu s}}{32 \\mu^{2}} + \\frac{17 C D^{2} e^{- 4 \\mu s}}{960 \\mu^{2}} - \\frac{13 C D^{2} e^{- 9 \\mu s}}{1440 \\mu^{2}} - \\frac{C D^{2} e^{- 16 \\mu s}}{768 \\mu^{2}} - 25 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -89*C*D**2/(57600*mu**3) + C*D**2*exp(-mu*s)/(768*mu**3) + 17*C*D**2*exp(-4*mu*s)/(20160*mu**3) - 13*C*D**2*exp(-9*mu*s)/(23040*mu**3) - C*D**2*exp(-16*mu*s)/(6912*mu**3) + 263*C*D**2*exp(-25*mu*s)/(2419200*mu**3))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{89 C D^{2}}{57600 \\mu^{3}} + \\frac{C D^{2} e^{- \\mu s}}{768 \\mu^{3}} + \\frac{17 C D^{2} e^{- 4 \\mu s}}{20160 \\mu^{3}} - \\frac{13 C D^{2} e^{- 9 \\mu s}}{23040 \\mu^{3}} - \\frac{C D^{2} e^{- 16 \\mu s}}{6912 \\mu^{3}} + \\frac{263 C D^{2} e^{- 25 \\mu s}}{2419200 \\mu^{3}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 5:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({c_5}(s), C*D**2*(-89/(57600*mu**3) + exp(-mu*s)/(768*mu**3) + 17*exp(-4*mu*s)/(20160*mu**3) - 13*exp(-9*mu*s)/(23040*mu**3) - exp(-16*mu*s)/(6912*mu**3) + 263*exp(-25*mu*s)/(2419200*mu**3)))"
            ],
            "text/latex": "$\\displaystyle {c_5}(s) = C D^{2} \\left(- \\frac{89}{57600 \\mu^{3}} + \\frac{e^{- \\mu s}}{768 \\mu^{3}} + \\frac{17 e^{- 4 \\mu s}}{20160 \\mu^{3}} - \\frac{13 e^{- 9 \\mu s}}{23040 \\mu^{3}} - \\frac{e^{- 16 \\mu s}}{6912 \\mu^{3}} + \\frac{263 e^{- 25 \\mu s}}{2419200 \\mu^{3}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Check selected coefficient"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $C D^2$ is scaled by $2419200 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $C D^2$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "-3738 + 3150*exp(-mu*s) + 2040*exp(-4*mu*s) - 1365*exp(-9*mu*s) - 350*exp(-16*mu*s) + 263*exp(-25*mu*s)"
            ],
            "text/latex": "$\\displaystyle -3738 + 3150 e^{- \\mu s} + 2040 e^{- 4 \\mu s} - 1365 e^{- 9 \\mu s} - 350 e^{- 16 \\mu s} + 263 e^{- 25 \\mu s}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 5 for $q^{(3)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-5 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 5\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 5:\"))\n",
        "display(source_modes2[5])\n",
        "\n",
        "# 3. Set up the ODE with b3 and b4 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-25*mu*q(s)- source_modes2[5].subs(b3, sol_b3).subs(b4, sol_b4))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for mode 5:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Simplify and store the result\n",
        "display(Markdown(\"### 4. Simplify and store the result\"))\n",
        "\n",
        "sol_c5 = sp.Lambda(s,sp.collect(sp.expand(ode_sol), [C * D**2]))\n",
        "\n",
        "display(Markdown(\"Solution for mode 5:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{c_5}(s)\"),sol_c5(s)))\n",
        "\n",
        "# 6. Check selected coefficient\n",
        "display(Markdown(\"### 5. Check selected coefficient\"))\n",
        "\n",
        "# Expand expressions before coefficient extraction for stable behavior.\n",
        "expr_c5_s = sp.expand(sol_c5(s))\n",
        "expr_c5_shifted = sp.expand(sol_c5(1-s))\n",
        "\n",
        "display(Markdown(r\"The coefficient of $C D^2$ is scaled by $2419200 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $C D^2$ for the solution:\"))\n",
        "display(sp.expand(expr_c5_s.coeff(C * D**2) * 2419200 * mu**3))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 609
        },
        "id": "XMDSktusV0Lz",
        "outputId": "ca0defeb-1cc9-4f4d-85c8-0938bc7f015f"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 6 for $q^{(3)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 6:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "D*b4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{D b_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 6:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -D**3/(256*mu**2) + D**3*exp(-4*mu*s)/(192*mu**2) - D**3*exp(-16*mu*s)/(768*mu**2) - 36*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{D^{3}}{256 \\mu^{2}} + \\frac{D^{3} e^{- 4 \\mu s}}{192 \\mu^{2}} - \\frac{D^{3} e^{- 16 \\mu s}}{768 \\mu^{2}} - 36 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -D**3/(9216*mu**3) + D**3*exp(-4*mu*s)/(6144*mu**3) - D**3*exp(-16*mu*s)/(15360*mu**3) + D**3*exp(-36*mu*s)/(92160*mu**3))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{D^{3}}{9216 \\mu^{3}} + \\frac{D^{3} e^{- 4 \\mu s}}{6144 \\mu^{3}} - \\frac{D^{3} e^{- 16 \\mu s}}{15360 \\mu^{3}} + \\frac{D^{3} e^{- 36 \\mu s}}{92160 \\mu^{3}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 6:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({c_6}(s), D**3*(-1/(9216*mu**3) + exp(-4*mu*s)/(6144*mu**3) - exp(-16*mu*s)/(15360*mu**3) + exp(-36*mu*s)/(92160*mu**3)))"
            ],
            "text/latex": "$\\displaystyle {c_6}(s) = D^{3} \\left(- \\frac{1}{9216 \\mu^{3}} + \\frac{e^{- 4 \\mu s}}{6144 \\mu^{3}} - \\frac{e^{- 16 \\mu s}}{15360 \\mu^{3}} + \\frac{e^{- 36 \\mu s}}{92160 \\mu^{3}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Check selected coefficient"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The coefficient of $D^3$ is scaled by $92160 \\mu^3$ for readability."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Scaled coefficient of $D^3$ for the solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "-10 + 15*exp(-4*mu*s) - 6*exp(-16*mu*s) + exp(-36*mu*s)"
            ],
            "text/latex": "$\\displaystyle -10 + 15 e^{- 4 \\mu s} - 6 e^{- 16 \\mu s} + e^{- 36 \\mu s}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 6 for $q^{(3)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-6 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 6\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 6:\"))\n",
        "display(source_modes2[6])\n",
        "\n",
        "# 3. Set up the ODE with b4 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-36*mu*q(s)- source_modes2[6].subs(b4, sol_b4))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).simplify()\n",
        "\n",
        "display(Markdown(\"ODE for mode 6:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Simplify and store the result\n",
        "display(Markdown(\"### 4. Simplify and store the result\"))\n",
        "\n",
        "sol_c6 = sp.Lambda(s,sp.collect(sp.expand(ode_sol), [D**3]))\n",
        "\n",
        "display(Markdown(\"Solution for mode 6:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{c_6}(s)\"),sol_c6(s)))\n",
        "\n",
        "# 6. Check selected coefficient\n",
        "display(Markdown(\"### 5. Check selected coefficient\"))\n",
        "\n",
        "# Expand expressions before coefficient extraction for stable behavior.\n",
        "expr_c6_s = sp.expand(sol_c6(s))\n",
        "expr_c6_shifted = sp.expand(sol_c6(1-s))\n",
        "\n",
        "display(Markdown(r\"The coefficient of $D^3$ is scaled by $92160 \\mu^3$ for readability.\"))\n",
        "display(Markdown(r\"Scaled coefficient of $D^3$ for the solution:\"))\n",
        "display(sp.expand(expr_c6_s.coeff(D**3) * 92160 * mu**3))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "based_on": "tricritical crossover_최종.pptx",
        "id": "n4kK9pTqazHU",
        "suggested_by": "ChatGPT"
      },
      "source": [
        "---\n",
        "##8.Fourth-order propagator $q^{(4)}$\n",
        "\n",
        "The fourth-order propagator is driven by $w_\\mathrm{A} q^{(3)}$. In principle, modes up to $8$ are generated.\n",
        "\n",
        "However, for the sixth-order free energy with $D=O(C^2)$, only modes up to fourth order can survive after the final spatial averaging:\n",
        "\n",
        "$$\n",
        "q^{(4)} = d_0 +d_1 \\cos(kx) +d_2 \\cos(2kx) + d_3 \\cos(3kx) + d_4 \\cos(4kx) + \\cdots\n",
        "$$\n",
        "\n",
        "The notebook solves the relevant coefficients $d_j(s)$.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "biy5aV1oWN7N",
        "outputId": "0d851212-2d67-4739-fb97-4940fd80efec"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of fourth-order source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Construct the original coupling term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Original source term:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(source, (C*cos(k*x) + D*cos(2*k*x))*(c0(s) + c1(s)*cos(k*x) + c2(s)*cos(2*k*x) + c3(s)*cos(3*k*x) + c4(s)*cos(4*k*x) + c5(s)*cos(5*k*x) + c6(s)*cos(6*k*x)))"
            ],
            "text/latex": "$\\displaystyle source = \\left(C \\cos{\\left(k x \\right)} + D \\cos{\\left(2 k x \\right)}\\right) \\left(c_{0}{\\left(s \\right)} + c_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + c_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + c_{3}{\\left(s \\right)} \\cos{\\left(3 k x \\right)} + c_{4}{\\left(s \\right)} \\cos{\\left(4 k x \\right)} + c_{5}{\\left(s \\right)} \\cos{\\left(5 k x \\right)} + c_{6}{\\left(s \\right)} \\cos{\\left(6 k x \\right)}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Expand powers of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_poly_to_modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*c0(s)*cos(k*x) + C*c1(s)*cos(2*k*x)/2 + C*c1(s)/2 + C*c2(s)*cos(k*x)*cos(2*k*x) + C*c3(s)*cos(k*x)*cos(3*k*x) + C*c4(s)*cos(k*x)*cos(4*k*x) + C*c5(s)*cos(k*x)*cos(5*k*x) + C*c6(s)*cos(k*x)*cos(6*k*x) + D*c0(s)*cos(2*k*x) + D*c1(s)*cos(k*x)*cos(2*k*x) + D*c2(s)*cos(4*k*x)/2 + D*c2(s)/2 + D*c3(s)*cos(2*k*x)*cos(3*k*x) + D*c4(s)*cos(2*k*x)*cos(4*k*x) + D*c5(s)*cos(2*k*x)*cos(5*k*x) + D*c6(s)*cos(2*k*x)*cos(6*k*x))"
            ],
            "text/latex": "$\\displaystyle converted = C c_{0}{\\left(s \\right)} \\cos{\\left(k x \\right)} + \\frac{C c_{1}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}}{2} + \\frac{C c_{1}{\\left(s \\right)}}{2} + C c_{2}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + C c_{3}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(3 k x \\right)} + C c_{4}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(4 k x \\right)} + C c_{5}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(5 k x \\right)} + C c_{6}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(6 k x \\right)} + D c_{0}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + D c_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + \\frac{D c_{2}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}}{2} + \\frac{D c_{2}{\\left(s \\right)}}{2} + D c_{3}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(3 k x \\right)} + D c_{4}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(4 k x \\right)} + D c_{5}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(5 k x \\right)} + D c_{6}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(6 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Decompose products of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_product_decompose:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*c1(s)/2 + D*c2(s)/2 + D*c6(s)*cos(8*k*x)/2 + (C*c5(s)/2 + D*c4(s)/2)*cos(6*k*x) + (C*c6(s)/2 + D*c5(s)/2)*cos(7*k*x) + (C*c4(s)/2 + C*c6(s)/2 + D*c3(s)/2)*cos(5*k*x) + (C*c0(s) + C*c2(s)/2 + D*c1(s)/2 + D*c3(s)/2)*cos(k*x) + (C*c1(s)/2 + C*c3(s)/2 + D*c0(s) + D*c4(s)/2)*cos(2*k*x) + (C*c2(s)/2 + C*c4(s)/2 + D*c1(s)/2 + D*c5(s)/2)*cos(3*k*x) + (C*c3(s)/2 + C*c5(s)/2 + D*c2(s)/2 + D*c6(s)/2)*cos(4*k*x))"
            ],
            "text/latex": "$\\displaystyle converted = \\frac{C c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{2}{\\left(s \\right)}}{2} + \\frac{D c_{6}{\\left(s \\right)} \\cos{\\left(8 k x \\right)}}{2} + \\left(\\frac{C c_{5}{\\left(s \\right)}}{2} + \\frac{D c_{4}{\\left(s \\right)}}{2}\\right) \\cos{\\left(6 k x \\right)} + \\left(\\frac{C c_{6}{\\left(s \\right)}}{2} + \\frac{D c_{5}{\\left(s \\right)}}{2}\\right) \\cos{\\left(7 k x \\right)} + \\left(\\frac{C c_{4}{\\left(s \\right)}}{2} + \\frac{C c_{6}{\\left(s \\right)}}{2} + \\frac{D c_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(5 k x \\right)} + \\left(C c_{0}{\\left(s \\right)} + \\frac{C c_{2}{\\left(s \\right)}}{2} + \\frac{D c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(k x \\right)} + \\left(\\frac{C c_{1}{\\left(s \\right)}}{2} + \\frac{C c_{3}{\\left(s \\right)}}{2} + D c_{0}{\\left(s \\right)} + \\frac{D c_{4}{\\left(s \\right)}}{2}\\right) \\cos{\\left(2 k x \\right)} + \\left(\\frac{C c_{2}{\\left(s \\right)}}{2} + \\frac{C c_{4}{\\left(s \\right)}}{2} + \\frac{D c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{5}{\\left(s \\right)}}{2}\\right) \\cos{\\left(3 k x \\right)} + \\left(\\frac{C c_{3}{\\left(s \\right)}}{2} + \\frac{C c_{5}{\\left(s \\right)}}{2} + \\frac{D c_{2}{\\left(s \\right)}}{2} + \\frac{D c_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(4 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Collect cosine-mode coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected source modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c1(s)/2 + D*c2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c0(s) + C*c2(s)/2 + D*c1(s)/2 + D*c3(s)/2"
            ],
            "text/latex": "$\\displaystyle C c_{0}{\\left(s \\right)} + \\frac{C c_{2}{\\left(s \\right)}}{2} + \\frac{D c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c1(s)/2 + C*c3(s)/2 + D*c0(s) + D*c4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{1}{\\left(s \\right)}}{2} + \\frac{C c_{3}{\\left(s \\right)}}{2} + D c_{0}{\\left(s \\right)} + \\frac{D c_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c2(s)/2 + C*c4(s)/2 + D*c1(s)/2 + D*c5(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{2}{\\left(s \\right)}}{2} + \\frac{C c_{4}{\\left(s \\right)}}{2} + \\frac{D c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{5}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c3(s)/2 + C*c5(s)/2 + D*c2(s)/2 + D*c6(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{3}{\\left(s \\right)}}{2} + \\frac{C c_{5}{\\left(s \\right)}}{2} + \\frac{D c_{2}{\\left(s \\right)}}{2} + \\frac{D c_{6}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 5:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c4(s)/2 + C*c6(s)/2 + D*c3(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{4}{\\left(s \\right)}}{2} + \\frac{C c_{6}{\\left(s \\right)}}{2} + \\frac{D c_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 6:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c5(s)/2 + D*c4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{5}{\\left(s \\right)}}{2} + \\frac{D c_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 7:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c6(s)/2 + D*c5(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{6}{\\left(s \\right)}}{2} + \\frac{D c_{5}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 8:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "D*c6(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{D c_{6}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Calculation of fourth-order source term\"))\n",
        "\n",
        "# 1. Define functions for modes 0 to 6\n",
        "c0, c1, c2, c3, c4, c5, c6 = [Function(name) for name in ['c0', 'c1', 'c2', 'c3', 'c4', 'c5', 'c6']]\n",
        "\n",
        "# 2. Construct the initial coupling term\n",
        "display(Markdown(\"### 1. Construct the original coupling term\"))\n",
        "\n",
        "source = (c0(s) + c1(s)*sp.cos(k*x) + c2(s)*sp.cos(2*k*x) + c3(s)*sp.cos(3*k*x)\n",
        "    + c4(s)*sp.cos(4*k*x) + c5(s)*sp.cos(5*k*x)+ c6(s)*sp.cos(6*k*x))* w_A\n",
        "\n",
        "display(Markdown(\"Original source term:\"))\n",
        "display(sp.Eq(sp.Symbol(\"source\"), source))\n",
        "\n",
        "# 3. Convert polynomial cosine terms to linear modes\n",
        "display(Markdown(\"### 2. Expand powers of cosine functions\"))\n",
        "converted = cos_poly_to_modes(source, x)\n",
        "\n",
        "display(Markdown(\"After applying cos_poly_to_modes:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"), converted))\n",
        "\n",
        "# 4. Decompose products of cosines into sums of cosines\n",
        "display(Markdown(\"### 3. Decompose products of cosine functions\"))\n",
        "\n",
        "converted = cos_product_decompose(converted, x)\n",
        "\n",
        "# Use a list of cosine terms for a compact collected display.\n",
        "cos_terms = [sp.cos(i*k*x) for i in range(1, 9)]\n",
        "\n",
        "display(Markdown(\"After applying cos_product_decompose:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"),sp.collect(converted, cos_terms)))\n",
        "\n",
        "# 5. Collect and display coefficients for each frequency mode\n",
        "display(Markdown(\"### 4. Collect cosine-mode coefficients\"))\n",
        "source_modes3 = collect_cos_modes(converted, k, x)\n",
        "\n",
        "display(Markdown(\"Collected source modes:\"))\n",
        "\n",
        "for i in sorted(source_modes3):\n",
        "    display(Markdown(f\"mode {i}:\"))\n",
        "    display(source_modes3[i])"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 929
        },
        "id": "AM8kSmDqWkX1",
        "outputId": "b7b1ef66-2ecf-46ec-a77b-e3511204f0e3"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of constant mode for $q^{(4)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c1(s)/2 + D*c2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), C**4*s/(4*mu**2) + 5*C**4*s*exp(-mu*s)/(24*mu**2) - 15*C**4/(32*mu**3) + 17*C**4*exp(-mu*s)/(36*mu**3) - C**4*exp(-4*mu*s)/(288*mu**3) - C**2*D**2*s**2*exp(-mu*s)/(16*mu) + C**2*D**2*s/(8*mu**2) - 43*C**2*D**2*s*exp(-mu*s)/(192*mu**2) + C**2*D**2*s*exp(-4*mu*s)/(240*mu**2) + 35*C**2*D**2/(576*mu**3) - 239*C**2*D**2*exp(-mu*s)/(4608*mu**3) - 107*C**2*D**2*exp(-4*mu*s)/(14400*mu**3) - 169*C**2*D**2*exp(-9*mu*s)/(115200*mu**3) + D**4*s/(64*mu**2) + 5*D**4*s*exp(-4*mu*s)/(384*mu**2) - 15*D**4/(2048*mu**3) + 17*D**4*exp(-4*mu*s)/(2304*mu**3) - D**4*exp(-16*mu*s)/(18432*mu**3))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{C^{4} s}{4 \\mu^{2}} + \\frac{5 C^{4} s e^{- \\mu s}}{24 \\mu^{2}} - \\frac{15 C^{4}}{32 \\mu^{3}} + \\frac{17 C^{4} e^{- \\mu s}}{36 \\mu^{3}} - \\frac{C^{4} e^{- 4 \\mu s}}{288 \\mu^{3}} - \\frac{C^{2} D^{2} s^{2} e^{- \\mu s}}{16 \\mu} + \\frac{C^{2} D^{2} s}{8 \\mu^{2}} - \\frac{43 C^{2} D^{2} s e^{- \\mu s}}{192 \\mu^{2}} + \\frac{C^{2} D^{2} s e^{- 4 \\mu s}}{240 \\mu^{2}} + \\frac{35 C^{2} D^{2}}{576 \\mu^{3}} - \\frac{239 C^{2} D^{2} e^{- \\mu s}}{4608 \\mu^{3}} - \\frac{107 C^{2} D^{2} e^{- 4 \\mu s}}{14400 \\mu^{3}} - \\frac{169 C^{2} D^{2} e^{- 9 \\mu s}}{115200 \\mu^{3}} + \\frac{D^{4} s}{64 \\mu^{2}} + \\frac{5 D^{4} s e^{- 4 \\mu s}}{384 \\mu^{2}} - \\frac{15 D^{4}}{2048 \\mu^{3}} + \\frac{17 D^{4} e^{- 4 \\mu s}}{2304 \\mu^{3}} - \\frac{D^{4} e^{- 16 \\mu s}}{18432 \\mu^{3}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), C**4*s**2/(8*mu**2) - 15*C**4*s/(32*mu**3) - 5*C**4*s*exp(-mu*s)/(24*mu**3) - 49*C**4*exp(-mu*s)/(72*mu**4) + C**4*exp(-4*mu*s)/(1152*mu**4) + C**2*D**2*s**2/(16*mu**2) + C**2*D**2*s**2*exp(-mu*s)/(16*mu**2) + 35*C**2*D**2*s/(576*mu**3) + 67*C**2*D**2*s*exp(-mu*s)/(192*mu**3) - C**2*D**2*s*exp(-4*mu*s)/(960*mu**3) + 1847*C**2*D**2*exp(-mu*s)/(4608*mu**4) + 23*C**2*D**2*exp(-4*mu*s)/(14400*mu**4) + 169*C**2*D**2*exp(-9*mu*s)/(1036800*mu**4) + D**4*s**2/(128*mu**2) - 15*D**4*s/(2048*mu**3) - 5*D**4*s*exp(-4*mu*s)/(1536*mu**3) - 49*D**4*exp(-4*mu*s)/(18432*mu**4) + D**4*exp(-16*mu*s)/(294912*mu**4) + (1804032*C**4 - 1068544*C**2*D**2 + 7047*D**4)/(2654208*mu**4))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{C^{4} s^{2}}{8 \\mu^{2}} - \\frac{15 C^{4} s}{32 \\mu^{3}} - \\frac{5 C^{4} s e^{- \\mu s}}{24 \\mu^{3}} - \\frac{49 C^{4} e^{- \\mu s}}{72 \\mu^{4}} + \\frac{C^{4} e^{- 4 \\mu s}}{1152 \\mu^{4}} + \\frac{C^{2} D^{2} s^{2}}{16 \\mu^{2}} + \\frac{C^{2} D^{2} s^{2} e^{- \\mu s}}{16 \\mu^{2}} + \\frac{35 C^{2} D^{2} s}{576 \\mu^{3}} + \\frac{67 C^{2} D^{2} s e^{- \\mu s}}{192 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 4 \\mu s}}{960 \\mu^{3}} + \\frac{1847 C^{2} D^{2} e^{- \\mu s}}{4608 \\mu^{4}} + \\frac{23 C^{2} D^{2} e^{- 4 \\mu s}}{14400 \\mu^{4}} + \\frac{169 C^{2} D^{2} e^{- 9 \\mu s}}{1036800 \\mu^{4}} + \\frac{D^{4} s^{2}}{128 \\mu^{2}} - \\frac{15 D^{4} s}{2048 \\mu^{3}} - \\frac{5 D^{4} s e^{- 4 \\mu s}}{1536 \\mu^{3}} - \\frac{49 D^{4} e^{- 4 \\mu s}}{18432 \\mu^{4}} + \\frac{D^{4} e^{- 16 \\mu s}}{294912 \\mu^{4}} + \\frac{1804032 C^{4} - 1068544 C^{2} D^{2} + 7047 D^{4}}{2654208 \\mu^{4}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Simplify and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_0}(s), C**4*s**2/(8*mu**2) - 15*C**4*s/(32*mu**3) - 5*C**4*s*exp(-mu*s)/(24*mu**3) + 87*C**4/(128*mu**4) - 49*C**4*exp(-mu*s)/(72*mu**4) + C**4*exp(-4*mu*s)/(1152*mu**4) + C**2*D**2*s**2/(16*mu**2) + C**2*D**2*s**2*exp(-mu*s)/(16*mu**2) + 35*C**2*D**2*s/(576*mu**3) + 67*C**2*D**2*s*exp(-mu*s)/(192*mu**3) - C**2*D**2*s*exp(-4*mu*s)/(960*mu**3) - 2087*C**2*D**2/(5184*mu**4) + 1847*C**2*D**2*exp(-mu*s)/(4608*mu**4) + 23*C**2*D**2*exp(-4*mu*s)/(14400*mu**4) + 169*C**2*D**2*exp(-9*mu*s)/(1036800*mu**4) + D**4*s**2/(128*mu**2) - 15*D**4*s/(2048*mu**3) - 5*D**4*s*exp(-4*mu*s)/(1536*mu**3) + 87*D**4/(32768*mu**4) - 49*D**4*exp(-4*mu*s)/(18432*mu**4) + D**4*exp(-16*mu*s)/(294912*mu**4))"
            ],
            "text/latex": "$\\displaystyle {d_0}(s) = \\frac{C^{4} s^{2}}{8 \\mu^{2}} - \\frac{15 C^{4} s}{32 \\mu^{3}} - \\frac{5 C^{4} s e^{- \\mu s}}{24 \\mu^{3}} + \\frac{87 C^{4}}{128 \\mu^{4}} - \\frac{49 C^{4} e^{- \\mu s}}{72 \\mu^{4}} + \\frac{C^{4} e^{- 4 \\mu s}}{1152 \\mu^{4}} + \\frac{C^{2} D^{2} s^{2}}{16 \\mu^{2}} + \\frac{C^{2} D^{2} s^{2} e^{- \\mu s}}{16 \\mu^{2}} + \\frac{35 C^{2} D^{2} s}{576 \\mu^{3}} + \\frac{67 C^{2} D^{2} s e^{- \\mu s}}{192 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 4 \\mu s}}{960 \\mu^{3}} - \\frac{2087 C^{2} D^{2}}{5184 \\mu^{4}} + \\frac{1847 C^{2} D^{2} e^{- \\mu s}}{4608 \\mu^{4}} + \\frac{23 C^{2} D^{2} e^{- 4 \\mu s}}{14400 \\mu^{4}} + \\frac{169 C^{2} D^{2} e^{- 9 \\mu s}}{1036800 \\mu^{4}} + \\frac{D^{4} s^{2}}{128 \\mu^{2}} - \\frac{15 D^{4} s}{2048 \\mu^{3}} - \\frac{5 D^{4} s e^{- 4 \\mu s}}{1536 \\mu^{3}} + \\frac{87 D^{4}}{32768 \\mu^{4}} - \\frac{49 D^{4} e^{- 4 \\mu s}}{18432 \\mu^{4}} + \\frac{D^{4} e^{- 16 \\mu s}}{294912 \\mu^{4}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_0}(s), C**4*(s**2/(8*mu**2) - 5*s*u/(24*mu**3) - 15*s/(32*mu**3) + u**4/(1152*mu**4) - 49*u/(72*mu**4) + 87/(128*mu**4)) + C**2*D**2*(s**2*u/(16*mu**2) + s**2/(16*mu**2) - s*u**4/(960*mu**3) + 67*s*u/(192*mu**3) + 35*s/(576*mu**3) + 169*u**9/(1036800*mu**4) + 23*u**4/(14400*mu**4) + 1847*u/(4608*mu**4) - 2087/(5184*mu**4)) + D**4*(s**2/(128*mu**2) - 5*s*u**4/(1536*mu**3) - 15*s/(2048*mu**3) + u**16/(294912*mu**4) - 49*u**4/(18432*mu**4) + 87/(32768*mu**4)))"
            ],
            "text/latex": "$\\displaystyle {d_0}(s) = C^{4} \\left(\\frac{s^{2}}{8 \\mu^{2}} - \\frac{5 s u}{24 \\mu^{3}} - \\frac{15 s}{32 \\mu^{3}} + \\frac{u^{4}}{1152 \\mu^{4}} - \\frac{49 u}{72 \\mu^{4}} + \\frac{87}{128 \\mu^{4}}\\right) + C^{2} D^{2} \\left(\\frac{s^{2} u}{16 \\mu^{2}} + \\frac{s^{2}}{16 \\mu^{2}} - \\frac{s u^{4}}{960 \\mu^{3}} + \\frac{67 s u}{192 \\mu^{3}} + \\frac{35 s}{576 \\mu^{3}} + \\frac{169 u^{9}}{1036800 \\mu^{4}} + \\frac{23 u^{4}}{14400 \\mu^{4}} + \\frac{1847 u}{4608 \\mu^{4}} - \\frac{2087}{5184 \\mu^{4}}\\right) + D^{4} \\left(\\frac{s^{2}}{128 \\mu^{2}} - \\frac{5 s u^{4}}{1536 \\mu^{3}} - \\frac{15 s}{2048 \\mu^{3}} + \\frac{u^{16}}{294912 \\mu^{4}} - \\frac{49 u^{4}}{18432 \\mu^{4}} + \\frac{87}{32768 \\mu^{4}}\\right)$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of constant mode for $q^{(4)}$\"))\n",
        "\n",
        "# 1. Define the function for the constant term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 0\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "display(Markdown(\"Source mode 0:\"))\n",
        "display(source_modes3[0])\n",
        "\n",
        "\n",
        "# 3. Set up the ODE with c1 and c2 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-source_modes3[0].subs(c1, sol_c1).subs(c2, sol_c2))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for the constant mode:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Simplify and store the result\n",
        "display(Markdown(\"### 4. Simplify and store the result\"))\n",
        "\n",
        "sol_d0 = sp.Lambda(s, sp.expand(ode_sol))\n",
        "\n",
        "display(Markdown(\"Solution for the constant mode:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_0}(s)\"),sol_d0(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "\n",
        "# Collect selected powers for readability.\n",
        "d0_expr = sp.collect(sol_d0(s), [C**4, C**2 * D**2, D**4])\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu * s), u))\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_0}(s)\"),d0_expr.subs(sp.exp(-mu * s), u)))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 837
        },
        "id": "aC5ar2zYW4sn",
        "outputId": "5b2afa06-e203-400d-f0e7-31a22a80bc32"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 1 for $q^{(4)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c0(s) + C*c2(s)/2 + D*c1(s)/2 + D*c3(s)/2"
            ],
            "text/latex": "$\\displaystyle C c_{0}{\\left(s \\right)} + \\frac{C c_{2}{\\left(s \\right)}}{2} + \\frac{D c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), 11*C**3*D*s/(16*mu**2) + 5*C**3*D*s*exp(-mu*s)/(12*mu**2) + C**3*D*s*exp(-4*mu*s)/(240*mu**2) - 37*C**3*D/(32*mu**3) + 337*C**3*D*exp(-mu*s)/(288*mu**3) - 91*C**3*D*exp(-4*mu*s)/(7200*mu**3) - C**3*D*exp(-9*mu*s)/(800*mu**3) - C*D**3*s**2*exp(-mu*s)/(16*mu) + 5*C*D**3*s/(64*mu**2) - 19*C*D**3*s*exp(-mu*s)/(96*mu**2) + 5*C*D**3*s*exp(-4*mu*s)/(384*mu**2) + 1949*C*D**3/(18432*mu**3) - 247*C*D**3*exp(-mu*s)/(2304*mu**3) + 3*C*D**3*exp(-4*mu*s)/(1280*mu**3) - 59*C*D**3*exp(-9*mu*s)/(80640*mu**3) - 19*C*D**3*exp(-16*mu*s)/(129024*mu**3) - mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{11 C^{3} D s}{16 \\mu^{2}} + \\frac{5 C^{3} D s e^{- \\mu s}}{12 \\mu^{2}} + \\frac{C^{3} D s e^{- 4 \\mu s}}{240 \\mu^{2}} - \\frac{37 C^{3} D}{32 \\mu^{3}} + \\frac{337 C^{3} D e^{- \\mu s}}{288 \\mu^{3}} - \\frac{91 C^{3} D e^{- 4 \\mu s}}{7200 \\mu^{3}} - \\frac{C^{3} D e^{- 9 \\mu s}}{800 \\mu^{3}} - \\frac{C D^{3} s^{2} e^{- \\mu s}}{16 \\mu} + \\frac{5 C D^{3} s}{64 \\mu^{2}} - \\frac{19 C D^{3} s e^{- \\mu s}}{96 \\mu^{2}} + \\frac{5 C D^{3} s e^{- 4 \\mu s}}{384 \\mu^{2}} + \\frac{1949 C D^{3}}{18432 \\mu^{3}} - \\frac{247 C D^{3} e^{- \\mu s}}{2304 \\mu^{3}} + \\frac{3 C D^{3} e^{- 4 \\mu s}}{1280 \\mu^{3}} - \\frac{59 C D^{3} e^{- 9 \\mu s}}{80640 \\mu^{3}} - \\frac{19 C D^{3} e^{- 16 \\mu s}}{129024 \\mu^{3}} - \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), 11*C**3*D*s/(16*mu**3) - 59*C**3*D/(32*mu**4) + 5*C*D**3*s/(64*mu**3) + 509*C*D**3/(18432*mu**4) + 19*C*D**3*exp(-16*mu*s)/(1935360*mu**4) + C*D*(-240*C**2*s + 648*C**2/mu - 750*D**2*s - 385*D**2/mu)*exp(-4*mu*s)/(172800*mu**3) + C*D*(504*C**2 + 295*D**2)*exp(-9*mu*s)/(3225600*mu**4) + (5*C**3*D*s**2/(24*mu**2) + 337*C**3*D*s/(288*mu**3) - C*D**3*s**3/(48*mu) - 19*C*D**3*s**2/(192*mu**2) - 247*C*D**3*s/(2304*mu**3) + (18840*C**3*D - 261*C*D**3)/(10240*mu**4))*exp(-mu*s))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{11 C^{3} D s}{16 \\mu^{3}} - \\frac{59 C^{3} D}{32 \\mu^{4}} + \\frac{5 C D^{3} s}{64 \\mu^{3}} + \\frac{509 C D^{3}}{18432 \\mu^{4}} + \\frac{19 C D^{3} e^{- 16 \\mu s}}{1935360 \\mu^{4}} + \\frac{C D \\left(- 240 C^{2} s + \\frac{648 C^{2}}{\\mu} - 750 D^{2} s - \\frac{385 D^{2}}{\\mu}\\right) e^{- 4 \\mu s}}{172800 \\mu^{3}} + \\frac{C D \\left(504 C^{2} + 295 D^{2}\\right) e^{- 9 \\mu s}}{3225600 \\mu^{4}} + \\left(\\frac{5 C^{3} D s^{2}}{24 \\mu^{2}} + \\frac{337 C^{3} D s}{288 \\mu^{3}} - \\frac{C D^{3} s^{3}}{48 \\mu} - \\frac{19 C D^{3} s^{2}}{192 \\mu^{2}} - \\frac{247 C D^{3} s}{2304 \\mu^{3}} + \\frac{18840 C^{3} D - 261 C D^{3}}{10240 \\mu^{4}}\\right) e^{- \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_1}(s), 11*C**3*D*s/(16*mu**3) - 59*C**3*D/(32*mu**4) + 5*C*D**3*s/(64*mu**3) + 509*C*D**3/(18432*mu**4) + 19*C*D**3*exp(-16*mu*s)/(1935360*mu**4) + C*D*(-240*C**2*s + 648*C**2/mu - 750*D**2*s - 385*D**2/mu)*exp(-4*mu*s)/(172800*mu**3) + C*D*(504*C**2 + 295*D**2)*exp(-9*mu*s)/(3225600*mu**4) + (5*C**3*D*s**2/(24*mu**2) + 337*C**3*D*s/(288*mu**3) - C*D**3*s**3/(48*mu) - 19*C*D**3*s**2/(192*mu**2) - 247*C*D**3*s/(2304*mu**3) + (18840*C**3*D - 261*C*D**3)/(10240*mu**4))*exp(-mu*s))"
            ],
            "text/latex": "$\\displaystyle {d_1}(s) = \\frac{11 C^{3} D s}{16 \\mu^{3}} - \\frac{59 C^{3} D}{32 \\mu^{4}} + \\frac{5 C D^{3} s}{64 \\mu^{3}} + \\frac{509 C D^{3}}{18432 \\mu^{4}} + \\frac{19 C D^{3} e^{- 16 \\mu s}}{1935360 \\mu^{4}} + \\frac{C D \\left(- 240 C^{2} s + \\frac{648 C^{2}}{\\mu} - 750 D^{2} s - \\frac{385 D^{2}}{\\mu}\\right) e^{- 4 \\mu s}}{172800 \\mu^{3}} + \\frac{C D \\left(504 C^{2} + 295 D^{2}\\right) e^{- 9 \\mu s}}{3225600 \\mu^{4}} + \\left(\\frac{5 C^{3} D s^{2}}{24 \\mu^{2}} + \\frac{337 C^{3} D s}{288 \\mu^{3}} - \\frac{C D^{3} s^{3}}{48 \\mu} - \\frac{19 C D^{3} s^{2}}{192 \\mu^{2}} - \\frac{247 C D^{3} s}{2304 \\mu^{3}} + \\frac{18840 C^{3} D - 261 C D^{3}}{10240 \\mu^{4}}\\right) e^{- \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_1}(s), C**3*D*(5*s**2*u/(24*mu**2) - s*u**4/(720*mu**3) + 337*s*u/(288*mu**3) + 11*s/(16*mu**3) + u**9/(6400*mu**4) + 3*u**4/(800*mu**4) + 471*u/(256*mu**4) - 59/(32*mu**4)) + C*D**3*(-s**3*u/(48*mu) - 19*s**2*u/(192*mu**2) - 5*s*u**4/(1152*mu**3) - 247*s*u/(2304*mu**3) + 5*s/(64*mu**3) + 19*u**16/(1935360*mu**4) + 59*u**9/(645120*mu**4) - 77*u**4/(34560*mu**4) - 261*u/(10240*mu**4) + 509/(18432*mu**4)))"
            ],
            "text/latex": "$\\displaystyle {d_1}(s) = C^{3} D \\left(\\frac{5 s^{2} u}{24 \\mu^{2}} - \\frac{s u^{4}}{720 \\mu^{3}} + \\frac{337 s u}{288 \\mu^{3}} + \\frac{11 s}{16 \\mu^{3}} + \\frac{u^{9}}{6400 \\mu^{4}} + \\frac{3 u^{4}}{800 \\mu^{4}} + \\frac{471 u}{256 \\mu^{4}} - \\frac{59}{32 \\mu^{4}}\\right) + C D^{3} \\left(- \\frac{s^{3} u}{48 \\mu} - \\frac{19 s^{2} u}{192 \\mu^{2}} - \\frac{5 s u^{4}}{1152 \\mu^{3}} - \\frac{247 s u}{2304 \\mu^{3}} + \\frac{5 s}{64 \\mu^{3}} + \\frac{19 u^{16}}{1935360 \\mu^{4}} + \\frac{59 u^{9}}{645120 \\mu^{4}} - \\frac{77 u^{4}}{34560 \\mu^{4}} - \\frac{261 u}{10240 \\mu^{4}} + \\frac{509}{18432 \\mu^{4}}\\right)$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 1 for $q^{(4)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-1 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 1\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "display(Markdown(\"Source mode 1:\"))\n",
        "display(source_modes3[1])\n",
        "\n",
        "# 3. Set up the ODE with c0 to c3 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-mu * q(s)- source_modes3[1].subs(c0, sol_c0).subs(c1, sol_c1).subs(c2, sol_c2).subs(c3, sol_c3))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for mode 1:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Store the result\n",
        "display(Markdown(\"### 4. Store the result\"))\n",
        "\n",
        "sol_d1 = sp.Lambda(s, ode_sol)\n",
        "\n",
        "display(Markdown(\"Solution for mode 1:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_1}(s)\"),sol_d1(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "\n",
        "# Collect selected powers for readability.\n",
        "d1_expr = sp.collect(sp.expand(sol_d1(s)),[C**3 * D, C * D**3]).subs(sp.exp(-mu * s), u)\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu * s), u))\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_1}(s)\"),d1_expr))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 809
        },
        "id": "LbiYGTZuY8OV",
        "outputId": "93210553-d590-4129-dc85-4a2bdeef36b1"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 2 for $q^{(4)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c1(s)/2 + C*c3(s)/2 + D*c0(s) + D*c4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{1}{\\left(s \\right)}}{2} + \\frac{C c_{3}{\\left(s \\right)}}{2} + D c_{0}{\\left(s \\right)} + \\frac{D c_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), C**4*s/(4*mu**2) + 5*C**4*s*exp(-mu*s)/(24*mu**2) - 67*C**4/(144*mu**3) + 269*C**4*exp(-mu*s)/(576*mu**3) - C**4*exp(-4*mu*s)/(720*mu**3) - C**4*exp(-9*mu*s)/(2880*mu**3) - C**2*D**2*s**2*exp(-mu*s)/(16*mu) + 7*C**2*D**2*s/(16*mu**2) + 5*C**2*D**2*s*exp(-mu*s)/(96*mu**2) - 2489*C**2*D**2/(4608*mu**3) + 6401*C**2*D**2*exp(-mu*s)/(11520*mu**3) - 29*C**2*D**2*exp(-4*mu*s)/(1920*mu**3) - C**2*D**2*exp(-9*mu*s)/(11520*mu**3) - 7*C**2*D**2*exp(-16*mu*s)/(23040*mu**3) - 4*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{C^{4} s}{4 \\mu^{2}} + \\frac{5 C^{4} s e^{- \\mu s}}{24 \\mu^{2}} - \\frac{67 C^{4}}{144 \\mu^{3}} + \\frac{269 C^{4} e^{- \\mu s}}{576 \\mu^{3}} - \\frac{C^{4} e^{- 4 \\mu s}}{720 \\mu^{3}} - \\frac{C^{4} e^{- 9 \\mu s}}{2880 \\mu^{3}} - \\frac{C^{2} D^{2} s^{2} e^{- \\mu s}}{16 \\mu} + \\frac{7 C^{2} D^{2} s}{16 \\mu^{2}} + \\frac{5 C^{2} D^{2} s e^{- \\mu s}}{96 \\mu^{2}} - \\frac{2489 C^{2} D^{2}}{4608 \\mu^{3}} + \\frac{6401 C^{2} D^{2} e^{- \\mu s}}{11520 \\mu^{3}} - \\frac{29 C^{2} D^{2} e^{- 4 \\mu s}}{1920 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 9 \\mu s}}{11520 \\mu^{3}} - \\frac{7 C^{2} D^{2} e^{- 16 \\mu s}}{23040 \\mu^{3}} - 4 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), C**4*s/(16*mu**3) + 5*C**4*s*exp(-mu*s)/(72*mu**3) - 19*C**4/(144*mu**4) + 229*C**4*exp(-mu*s)/(1728*mu**4) + C**4*exp(-9*mu*s)/(14400*mu**4) - C**2*D**2*s**2*exp(-mu*s)/(48*mu**2) + 7*C**2*D**2*s/(64*mu**3) + C**2*D**2*s*exp(-mu*s)/(32*mu**3) - 2993*C**2*D**2/(18432*mu**4) + 6041*C**2*D**2*exp(-mu*s)/(34560*mu**4) + C**2*D**2*exp(-9*mu*s)/(57600*mu**4) + 7*C**2*D**2*exp(-16*mu*s)/(276480*mu**4) + (-C**4*s/(720*mu**3) - 29*C**2*D**2*s/(1920*mu**3) + (-112*C**4 - 2153*C**2*D**2)/(172800*mu**4))*exp(-4*mu*s))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{C^{4} s}{16 \\mu^{3}} + \\frac{5 C^{4} s e^{- \\mu s}}{72 \\mu^{3}} - \\frac{19 C^{4}}{144 \\mu^{4}} + \\frac{229 C^{4} e^{- \\mu s}}{1728 \\mu^{4}} + \\frac{C^{4} e^{- 9 \\mu s}}{14400 \\mu^{4}} - \\frac{C^{2} D^{2} s^{2} e^{- \\mu s}}{48 \\mu^{2}} + \\frac{7 C^{2} D^{2} s}{64 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- \\mu s}}{32 \\mu^{3}} - \\frac{2993 C^{2} D^{2}}{18432 \\mu^{4}} + \\frac{6041 C^{2} D^{2} e^{- \\mu s}}{34560 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 9 \\mu s}}{57600 \\mu^{4}} + \\frac{7 C^{2} D^{2} e^{- 16 \\mu s}}{276480 \\mu^{4}} + \\left(- \\frac{C^{4} s}{720 \\mu^{3}} - \\frac{29 C^{2} D^{2} s}{1920 \\mu^{3}} + \\frac{- 112 C^{4} - 2153 C^{2} D^{2}}{172800 \\mu^{4}}\\right) e^{- 4 \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_2}(s), C**4*s/(16*mu**3) + 5*C**4*s*exp(-mu*s)/(72*mu**3) - C**4*s*exp(-4*mu*s)/(720*mu**3) - 19*C**4/(144*mu**4) + 229*C**4*exp(-mu*s)/(1728*mu**4) - 7*C**4*exp(-4*mu*s)/(10800*mu**4) + C**4*exp(-9*mu*s)/(14400*mu**4) - C**2*D**2*s**2*exp(-mu*s)/(48*mu**2) + 7*C**2*D**2*s/(64*mu**3) + C**2*D**2*s*exp(-mu*s)/(32*mu**3) - 29*C**2*D**2*s*exp(-4*mu*s)/(1920*mu**3) - 2993*C**2*D**2/(18432*mu**4) + 6041*C**2*D**2*exp(-mu*s)/(34560*mu**4) - 2153*C**2*D**2*exp(-4*mu*s)/(172800*mu**4) + C**2*D**2*exp(-9*mu*s)/(57600*mu**4) + 7*C**2*D**2*exp(-16*mu*s)/(276480*mu**4))"
            ],
            "text/latex": "$\\displaystyle {d_2}(s) = \\frac{C^{4} s}{16 \\mu^{3}} + \\frac{5 C^{4} s e^{- \\mu s}}{72 \\mu^{3}} - \\frac{C^{4} s e^{- 4 \\mu s}}{720 \\mu^{3}} - \\frac{19 C^{4}}{144 \\mu^{4}} + \\frac{229 C^{4} e^{- \\mu s}}{1728 \\mu^{4}} - \\frac{7 C^{4} e^{- 4 \\mu s}}{10800 \\mu^{4}} + \\frac{C^{4} e^{- 9 \\mu s}}{14400 \\mu^{4}} - \\frac{C^{2} D^{2} s^{2} e^{- \\mu s}}{48 \\mu^{2}} + \\frac{7 C^{2} D^{2} s}{64 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- \\mu s}}{32 \\mu^{3}} - \\frac{29 C^{2} D^{2} s e^{- 4 \\mu s}}{1920 \\mu^{3}} - \\frac{2993 C^{2} D^{2}}{18432 \\mu^{4}} + \\frac{6041 C^{2} D^{2} e^{- \\mu s}}{34560 \\mu^{4}} - \\frac{2153 C^{2} D^{2} e^{- 4 \\mu s}}{172800 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 9 \\mu s}}{57600 \\mu^{4}} + \\frac{7 C^{2} D^{2} e^{- 16 \\mu s}}{276480 \\mu^{4}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_2}(s), C**4*(-s*u**4/(720*mu**3) + 5*s*u/(72*mu**3) + s/(16*mu**3) + u**9/(14400*mu**4) - 7*u**4/(10800*mu**4) + 229*u/(1728*mu**4) - 19/(144*mu**4)) + C**2*D**2*(-s**2*u/(48*mu**2) - 29*s*u**4/(1920*mu**3) + s*u/(32*mu**3) + 7*s/(64*mu**3) + 7*u**16/(276480*mu**4) + u**9/(57600*mu**4) - 2153*u**4/(172800*mu**4) + 6041*u/(34560*mu**4) - 2993/(18432*mu**4)))"
            ],
            "text/latex": "$\\displaystyle {d_2}(s) = C^{4} \\left(- \\frac{s u^{4}}{720 \\mu^{3}} + \\frac{5 s u}{72 \\mu^{3}} + \\frac{s}{16 \\mu^{3}} + \\frac{u^{9}}{14400 \\mu^{4}} - \\frac{7 u^{4}}{10800 \\mu^{4}} + \\frac{229 u}{1728 \\mu^{4}} - \\frac{19}{144 \\mu^{4}}\\right) + C^{2} D^{2} \\left(- \\frac{s^{2} u}{48 \\mu^{2}} - \\frac{29 s u^{4}}{1920 \\mu^{3}} + \\frac{s u}{32 \\mu^{3}} + \\frac{7 s}{64 \\mu^{3}} + \\frac{7 u^{16}}{276480 \\mu^{4}} + \\frac{u^{9}}{57600 \\mu^{4}} - \\frac{2153 u^{4}}{172800 \\mu^{4}} + \\frac{6041 u}{34560 \\mu^{4}} - \\frac{2993}{18432 \\mu^{4}}\\right)$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 2 for $q^{(4)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-2 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 2\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 2:\"))\n",
        "display(source_modes3[2])\n",
        "\n",
        "# 3. Set up the ODE with c0, c1, c3, and c4 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-4*mu * q(s)- source_modes3[2].subs(c0, sol_c0).subs(c1, sol_c1).subs(c3, sol_c3).subs(c4, sol_c4))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for mode 2:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Store the result\n",
        "display(Markdown(\"### 4. Store the result\"))\n",
        "\n",
        "sol_d2 = sp.Lambda(s, sp.expand(ode_sol))\n",
        "\n",
        "display(Markdown(\"Solution for mode 2:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_2}(s)\"),sol_d2(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "\n",
        "# Collect selected powers for readability.\n",
        "d2_expr = sp.collect(sol_d2(s),[C**4, C**2 * D**2, D**4]).subs(sp.exp(-mu * s), u)\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu * s), u))\n",
        "\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_2}(s)\"),d2_expr))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 911
        },
        "id": "o0IAoiWEZNfd",
        "outputId": "62198edc-ea26-435f-e3ae-e5bb454e948b"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 3 for $q^{(4)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c2(s)/2 + C*c4(s)/2 + D*c1(s)/2 + D*c5(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{2}{\\left(s \\right)}}{2} + \\frac{C c_{4}{\\left(s \\right)}}{2} + \\frac{D c_{1}{\\left(s \\right)}}{2} + \\frac{D c_{5}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), 5*C**3*D*s/(16*mu**2) + C**3*D*s*exp(-mu*s)/(6*mu**2) + C**3*D*s*exp(-4*mu*s)/(240*mu**2) - 1153*C**3*D/(2304*mu**3) + 727*C**3*D*exp(-mu*s)/(1440*mu**3) - 19*C**3*D*exp(-4*mu*s)/(4800*mu**3) - 13*C**3*D*exp(-9*mu*s)/(50400*mu**3) - 17*C**3*D*exp(-16*mu*s)/(80640*mu**3) - C*D**3*s**2*exp(-mu*s)/(16*mu) + 5*C*D**3*s/(64*mu**2) - 35*C*D**3*s*exp(-mu*s)/(192*mu**2) + 5*C*D**3*s*exp(-4*mu*s)/(384*mu**2) + 40981*C*D**3/(460800*mu**3) - 205*C*D**3*exp(-mu*s)/(2304*mu**3) + 29*C*D**3*exp(-4*mu*s)/(80640*mu**3) - 13*C*D**3*exp(-9*mu*s)/(46080*mu**3) + C*D**3*exp(-16*mu*s)/(55296*mu**3) - 263*C*D**3*exp(-25*mu*s)/(4838400*mu**3) - 9*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{5 C^{3} D s}{16 \\mu^{2}} + \\frac{C^{3} D s e^{- \\mu s}}{6 \\mu^{2}} + \\frac{C^{3} D s e^{- 4 \\mu s}}{240 \\mu^{2}} - \\frac{1153 C^{3} D}{2304 \\mu^{3}} + \\frac{727 C^{3} D e^{- \\mu s}}{1440 \\mu^{3}} - \\frac{19 C^{3} D e^{- 4 \\mu s}}{4800 \\mu^{3}} - \\frac{13 C^{3} D e^{- 9 \\mu s}}{50400 \\mu^{3}} - \\frac{17 C^{3} D e^{- 16 \\mu s}}{80640 \\mu^{3}} - \\frac{C D^{3} s^{2} e^{- \\mu s}}{16 \\mu} + \\frac{5 C D^{3} s}{64 \\mu^{2}} - \\frac{35 C D^{3} s e^{- \\mu s}}{192 \\mu^{2}} + \\frac{5 C D^{3} s e^{- 4 \\mu s}}{384 \\mu^{2}} + \\frac{40981 C D^{3}}{460800 \\mu^{3}} - \\frac{205 C D^{3} e^{- \\mu s}}{2304 \\mu^{3}} + \\frac{29 C D^{3} e^{- 4 \\mu s}}{80640 \\mu^{3}} - \\frac{13 C D^{3} e^{- 9 \\mu s}}{46080 \\mu^{3}} + \\frac{C D^{3} e^{- 16 \\mu s}}{55296 \\mu^{3}} - \\frac{263 C D^{3} e^{- 25 \\mu s}}{4838400 \\mu^{3}} - 9 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), 5*C**3*D*s/(144*mu**3) + C**3*D*s*exp(-mu*s)/(48*mu**3) + C**3*D*s*exp(-4*mu*s)/(1200*mu**3) - 137*C**3*D/(2304*mu**4) + 697*C**3*D*exp(-mu*s)/(11520*mu**4) - 23*C**3*D*exp(-4*mu*s)/(24000*mu**4) + 17*C**3*D*exp(-16*mu*s)/(564480*mu**4) - C*D**3*s**2*exp(-mu*s)/(128*mu**2) + 5*C*D**3*s/(576*mu**3) - C*D**3*s*exp(-mu*s)/(48*mu**3) + C*D**3*s*exp(-4*mu*s)/(384*mu**3) + 4109*C*D**3/(460800*mu**4) - 157*C*D**3*exp(-mu*s)/(18432*mu**4) - 181*C*D**3*exp(-4*mu*s)/(403200*mu**4) - C*D**3*exp(-16*mu*s)/(387072*mu**4) + 263*C*D**3*exp(-25*mu*s)/(77414400*mu**4) + (-13*C**3*D*s/(50400*mu**3) - 13*C*D**3*s/(46080*mu**3) + (-102464*C**3*D + 44065*C*D**3)/(903168000*mu**4))*exp(-9*mu*s))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{5 C^{3} D s}{144 \\mu^{3}} + \\frac{C^{3} D s e^{- \\mu s}}{48 \\mu^{3}} + \\frac{C^{3} D s e^{- 4 \\mu s}}{1200 \\mu^{3}} - \\frac{137 C^{3} D}{2304 \\mu^{4}} + \\frac{697 C^{3} D e^{- \\mu s}}{11520 \\mu^{4}} - \\frac{23 C^{3} D e^{- 4 \\mu s}}{24000 \\mu^{4}} + \\frac{17 C^{3} D e^{- 16 \\mu s}}{564480 \\mu^{4}} - \\frac{C D^{3} s^{2} e^{- \\mu s}}{128 \\mu^{2}} + \\frac{5 C D^{3} s}{576 \\mu^{3}} - \\frac{C D^{3} s e^{- \\mu s}}{48 \\mu^{3}} + \\frac{C D^{3} s e^{- 4 \\mu s}}{384 \\mu^{3}} + \\frac{4109 C D^{3}}{460800 \\mu^{4}} - \\frac{157 C D^{3} e^{- \\mu s}}{18432 \\mu^{4}} - \\frac{181 C D^{3} e^{- 4 \\mu s}}{403200 \\mu^{4}} - \\frac{C D^{3} e^{- 16 \\mu s}}{387072 \\mu^{4}} + \\frac{263 C D^{3} e^{- 25 \\mu s}}{77414400 \\mu^{4}} + \\left(- \\frac{13 C^{3} D s}{50400 \\mu^{3}} - \\frac{13 C D^{3} s}{46080 \\mu^{3}} + \\frac{- 102464 C^{3} D + 44065 C D^{3}}{903168000 \\mu^{4}}\\right) e^{- 9 \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_3}(s), 5*C**3*D*s/(144*mu**3) + C**3*D*s*exp(-mu*s)/(48*mu**3) + C**3*D*s*exp(-4*mu*s)/(1200*mu**3) - 13*C**3*D*s*exp(-9*mu*s)/(50400*mu**3) - 137*C**3*D/(2304*mu**4) + 697*C**3*D*exp(-mu*s)/(11520*mu**4) - 23*C**3*D*exp(-4*mu*s)/(24000*mu**4) - 1601*C**3*D*exp(-9*mu*s)/(14112000*mu**4) + 17*C**3*D*exp(-16*mu*s)/(564480*mu**4) - C*D**3*s**2*exp(-mu*s)/(128*mu**2) + 5*C*D**3*s/(576*mu**3) - C*D**3*s*exp(-mu*s)/(48*mu**3) + C*D**3*s*exp(-4*mu*s)/(384*mu**3) - 13*C*D**3*s*exp(-9*mu*s)/(46080*mu**3) + 4109*C*D**3/(460800*mu**4) - 157*C*D**3*exp(-mu*s)/(18432*mu**4) - 181*C*D**3*exp(-4*mu*s)/(403200*mu**4) + 1259*C*D**3*exp(-9*mu*s)/(25804800*mu**4) - C*D**3*exp(-16*mu*s)/(387072*mu**4) + 263*C*D**3*exp(-25*mu*s)/(77414400*mu**4))"
            ],
            "text/latex": "$\\displaystyle {d_3}(s) = \\frac{5 C^{3} D s}{144 \\mu^{3}} + \\frac{C^{3} D s e^{- \\mu s}}{48 \\mu^{3}} + \\frac{C^{3} D s e^{- 4 \\mu s}}{1200 \\mu^{3}} - \\frac{13 C^{3} D s e^{- 9 \\mu s}}{50400 \\mu^{3}} - \\frac{137 C^{3} D}{2304 \\mu^{4}} + \\frac{697 C^{3} D e^{- \\mu s}}{11520 \\mu^{4}} - \\frac{23 C^{3} D e^{- 4 \\mu s}}{24000 \\mu^{4}} - \\frac{1601 C^{3} D e^{- 9 \\mu s}}{14112000 \\mu^{4}} + \\frac{17 C^{3} D e^{- 16 \\mu s}}{564480 \\mu^{4}} - \\frac{C D^{3} s^{2} e^{- \\mu s}}{128 \\mu^{2}} + \\frac{5 C D^{3} s}{576 \\mu^{3}} - \\frac{C D^{3} s e^{- \\mu s}}{48 \\mu^{3}} + \\frac{C D^{3} s e^{- 4 \\mu s}}{384 \\mu^{3}} - \\frac{13 C D^{3} s e^{- 9 \\mu s}}{46080 \\mu^{3}} + \\frac{4109 C D^{3}}{460800 \\mu^{4}} - \\frac{157 C D^{3} e^{- \\mu s}}{18432 \\mu^{4}} - \\frac{181 C D^{3} e^{- 4 \\mu s}}{403200 \\mu^{4}} + \\frac{1259 C D^{3} e^{- 9 \\mu s}}{25804800 \\mu^{4}} - \\frac{C D^{3} e^{- 16 \\mu s}}{387072 \\mu^{4}} + \\frac{263 C D^{3} e^{- 25 \\mu s}}{77414400 \\mu^{4}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_3}(s), C**3*D*(-13*s*u**9/(50400*mu**3) + s*u**4/(1200*mu**3) + s*u/(48*mu**3) + 5*s/(144*mu**3) + 17*u**16/(564480*mu**4) - 1601*u**9/(14112000*mu**4) - 23*u**4/(24000*mu**4) + 697*u/(11520*mu**4) - 137/(2304*mu**4)) + C*D**3*(-s**2*u/(128*mu**2) - 13*s*u**9/(46080*mu**3) + s*u**4/(384*mu**3) - s*u/(48*mu**3) + 5*s/(576*mu**3) + 263*u**25/(77414400*mu**4) - u**16/(387072*mu**4) + 1259*u**9/(25804800*mu**4) - 181*u**4/(403200*mu**4) - 157*u/(18432*mu**4) + 4109/(460800*mu**4)))"
            ],
            "text/latex": "$\\displaystyle {d_3}(s) = C^{3} D \\left(- \\frac{13 s u^{9}}{50400 \\mu^{3}} + \\frac{s u^{4}}{1200 \\mu^{3}} + \\frac{s u}{48 \\mu^{3}} + \\frac{5 s}{144 \\mu^{3}} + \\frac{17 u^{16}}{564480 \\mu^{4}} - \\frac{1601 u^{9}}{14112000 \\mu^{4}} - \\frac{23 u^{4}}{24000 \\mu^{4}} + \\frac{697 u}{11520 \\mu^{4}} - \\frac{137}{2304 \\mu^{4}}\\right) + C D^{3} \\left(- \\frac{s^{2} u}{128 \\mu^{2}} - \\frac{13 s u^{9}}{46080 \\mu^{3}} + \\frac{s u^{4}}{384 \\mu^{3}} - \\frac{s u}{48 \\mu^{3}} + \\frac{5 s}{576 \\mu^{3}} + \\frac{263 u^{25}}{77414400 \\mu^{4}} - \\frac{u^{16}}{387072 \\mu^{4}} + \\frac{1259 u^{9}}{25804800 \\mu^{4}} - \\frac{181 u^{4}}{403200 \\mu^{4}} - \\frac{157 u}{18432 \\mu^{4}} + \\frac{4109}{460800 \\mu^{4}}\\right)$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 3 for $q^{(4)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-3 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 3\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 3:\"))\n",
        "display(source_modes3[3])\n",
        "\n",
        "# 3. Set up the ODE with c1, c2, c4, and c5 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-9*mu * q(s)- source_modes3[3].subs(c1, sol_c1).subs(c2, sol_c2).subs(c4, sol_c4).subs(c5, sol_c5))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for mode 3:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Store the result\n",
        "display(Markdown(\"### 4. Store the result\"))\n",
        "sol_d3 = sp.Lambda(s, sp.expand(ode_sol))\n",
        "\n",
        "display(Markdown(\"Solution for mode 3:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_3}(s)\"),sol_d3(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "\n",
        "# Collect selected powers for readability.\n",
        "d3_expr = sp.collect(sol_d3(s),[C**3 * D, C * D**3]).subs(sp.exp(-mu * s), u)\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu * s), u))\n",
        "\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_3}(s)\"),d3_expr))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 934
        },
        "id": "vGbPJYd1bEQk",
        "outputId": "f97e3267-9824-4ece-94c6-6261ef5f27e9"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 4 for $q^{(4)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*c3(s)/2 + C*c5(s)/2 + D*c2(s)/2 + D*c6(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C c_{3}{\\left(s \\right)}}{2} + \\frac{C c_{5}{\\left(s \\right)}}{2} + \\frac{D c_{2}{\\left(s \\right)}}{2} + \\frac{D c_{6}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), C**4/(288*mu**3) - C**4*exp(-mu*s)/(192*mu**3) + C**4*exp(-4*mu*s)/(480*mu**3) - C**4*exp(-9*mu*s)/(2880*mu**3) + C**2*D**2*s/(16*mu**2) - 11*C**2*D**2*s*exp(-mu*s)/(192*mu**2) + C**2*D**2*s*exp(-4*mu*s)/(240*mu**2) - 943*C**2*D**2/(57600*mu**3) + 13*C**2*D**2*exp(-mu*s)/(768*mu**3) + 31*C**2*D**2*exp(-4*mu*s)/(100800*mu**3) - 1271*C**2*D**2*exp(-9*mu*s)/(1612800*mu**3) - C**2*D**2*exp(-16*mu*s)/(48384*mu**3) - 263*C**2*D**2*exp(-25*mu*s)/(4838400*mu**3) + D**4*s/(64*mu**2) + 5*D**4*s*exp(-4*mu*s)/(384*mu**2) - 67*D**4/(9216*mu**3) + 269*D**4*exp(-4*mu*s)/(36864*mu**3) - D**4*exp(-16*mu*s)/(46080*mu**3) - D**4*exp(-36*mu*s)/(184320*mu**3) - 16*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{C^{4}}{288 \\mu^{3}} - \\frac{C^{4} e^{- \\mu s}}{192 \\mu^{3}} + \\frac{C^{4} e^{- 4 \\mu s}}{480 \\mu^{3}} - \\frac{C^{4} e^{- 9 \\mu s}}{2880 \\mu^{3}} + \\frac{C^{2} D^{2} s}{16 \\mu^{2}} - \\frac{11 C^{2} D^{2} s e^{- \\mu s}}{192 \\mu^{2}} + \\frac{C^{2} D^{2} s e^{- 4 \\mu s}}{240 \\mu^{2}} - \\frac{943 C^{2} D^{2}}{57600 \\mu^{3}} + \\frac{13 C^{2} D^{2} e^{- \\mu s}}{768 \\mu^{3}} + \\frac{31 C^{2} D^{2} e^{- 4 \\mu s}}{100800 \\mu^{3}} - \\frac{1271 C^{2} D^{2} e^{- 9 \\mu s}}{1612800 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 16 \\mu s}}{48384 \\mu^{3}} - \\frac{263 C^{2} D^{2} e^{- 25 \\mu s}}{4838400 \\mu^{3}} + \\frac{D^{4} s}{64 \\mu^{2}} + \\frac{5 D^{4} s e^{- 4 \\mu s}}{384 \\mu^{2}} - \\frac{67 D^{4}}{9216 \\mu^{3}} + \\frac{269 D^{4} e^{- 4 \\mu s}}{36864 \\mu^{3}} - \\frac{D^{4} e^{- 16 \\mu s}}{46080 \\mu^{3}} - \\frac{D^{4} e^{- 36 \\mu s}}{184320 \\mu^{3}} - 16 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), C**4/(4608*mu**4) - C**4*exp(-mu*s)/(2880*mu**4) + C**4*exp(-4*mu*s)/(5760*mu**4) - C**4*exp(-9*mu*s)/(20160*mu**4) + C**2*D**2*s/(256*mu**3) - 11*C**2*D**2*s*exp(-mu*s)/(2880*mu**3) + C**2*D**2*s*exp(-4*mu*s)/(2880*mu**3) - 73*C**2*D**2/(57600*mu**4) + 239*C**2*D**2*exp(-mu*s)/(172800*mu**4) - C**2*D**2*exp(-4*mu*s)/(302400*mu**4) - 1271*C**2*D**2*exp(-9*mu*s)/(11289600*mu**4) + 263*C**2*D**2*exp(-25*mu*s)/(43545600*mu**4) + D**4*s/(1024*mu**3) + 5*D**4*s*exp(-4*mu*s)/(4608*mu**3) - 19*D**4/(36864*mu**4) + 229*D**4*exp(-4*mu*s)/(442368*mu**4) + D**4*exp(-36*mu*s)/(3686400*mu**4) + (-C**2*D**2*s/(48384*mu**3) - D**4*s/(46080*mu**3) + (7560*C**4 - 7184*C**2*D**2 - 3087*D**4)/(1219276800*mu**4))*exp(-16*mu*s))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{C^{4}}{4608 \\mu^{4}} - \\frac{C^{4} e^{- \\mu s}}{2880 \\mu^{4}} + \\frac{C^{4} e^{- 4 \\mu s}}{5760 \\mu^{4}} - \\frac{C^{4} e^{- 9 \\mu s}}{20160 \\mu^{4}} + \\frac{C^{2} D^{2} s}{256 \\mu^{3}} - \\frac{11 C^{2} D^{2} s e^{- \\mu s}}{2880 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 4 \\mu s}}{2880 \\mu^{3}} - \\frac{73 C^{2} D^{2}}{57600 \\mu^{4}} + \\frac{239 C^{2} D^{2} e^{- \\mu s}}{172800 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 4 \\mu s}}{302400 \\mu^{4}} - \\frac{1271 C^{2} D^{2} e^{- 9 \\mu s}}{11289600 \\mu^{4}} + \\frac{263 C^{2} D^{2} e^{- 25 \\mu s}}{43545600 \\mu^{4}} + \\frac{D^{4} s}{1024 \\mu^{3}} + \\frac{5 D^{4} s e^{- 4 \\mu s}}{4608 \\mu^{3}} - \\frac{19 D^{4}}{36864 \\mu^{4}} + \\frac{229 D^{4} e^{- 4 \\mu s}}{442368 \\mu^{4}} + \\frac{D^{4} e^{- 36 \\mu s}}{3686400 \\mu^{4}} + \\left(- \\frac{C^{2} D^{2} s}{48384 \\mu^{3}} - \\frac{D^{4} s}{46080 \\mu^{3}} + \\frac{7560 C^{4} - 7184 C^{2} D^{2} - 3087 D^{4}}{1219276800 \\mu^{4}}\\right) e^{- 16 \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Refine and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_4}(s), C**4/(4608*mu**4) + C**2*D**2*s/(256*mu**3) - 73*C**2*D**2/(57600*mu**4) + 263*C**2*D**2*exp(-25*mu*s)/(43545600*mu**4) + D**4*s/(1024*mu**3) - 19*D**4/(36864*mu**4) + D**4*exp(-36*mu*s)/(3686400*mu**4) + (-C**4/(20160*mu**4) - 1271*C**2*D**2/(11289600*mu**4))*exp(-9*mu*s) + (-C**4/(2880*mu**4) - 11*C**2*D**2*s/(2880*mu**3) + 239*C**2*D**2/(172800*mu**4))*exp(-mu*s) + (C**4/(161280*mu**4) - C**2*D**2*s/(48384*mu**3) - 449*C**2*D**2/(76204800*mu**4) - D**4*s/(46080*mu**3) - 7*D**4/(2764800*mu**4))*exp(-16*mu*s) + (C**4/(5760*mu**4) + C**2*D**2*s/(2880*mu**3) - C**2*D**2/(302400*mu**4) + 5*D**4*s/(4608*mu**3) + 229*D**4/(442368*mu**4))*exp(-4*mu*s))"
            ],
            "text/latex": "$\\displaystyle {d_4}(s) = \\frac{C^{4}}{4608 \\mu^{4}} + \\frac{C^{2} D^{2} s}{256 \\mu^{3}} - \\frac{73 C^{2} D^{2}}{57600 \\mu^{4}} + \\frac{263 C^{2} D^{2} e^{- 25 \\mu s}}{43545600 \\mu^{4}} + \\frac{D^{4} s}{1024 \\mu^{3}} - \\frac{19 D^{4}}{36864 \\mu^{4}} + \\frac{D^{4} e^{- 36 \\mu s}}{3686400 \\mu^{4}} + \\left(- \\frac{C^{4}}{20160 \\mu^{4}} - \\frac{1271 C^{2} D^{2}}{11289600 \\mu^{4}}\\right) e^{- 9 \\mu s} + \\left(- \\frac{C^{4}}{2880 \\mu^{4}} - \\frac{11 C^{2} D^{2} s}{2880 \\mu^{3}} + \\frac{239 C^{2} D^{2}}{172800 \\mu^{4}}\\right) e^{- \\mu s} + \\left(\\frac{C^{4}}{161280 \\mu^{4}} - \\frac{C^{2} D^{2} s}{48384 \\mu^{3}} - \\frac{449 C^{2} D^{2}}{76204800 \\mu^{4}} - \\frac{D^{4} s}{46080 \\mu^{3}} - \\frac{7 D^{4}}{2764800 \\mu^{4}}\\right) e^{- 16 \\mu s} + \\left(\\frac{C^{4}}{5760 \\mu^{4}} + \\frac{C^{2} D^{2} s}{2880 \\mu^{3}} - \\frac{C^{2} D^{2}}{302400 \\mu^{4}} + \\frac{5 D^{4} s}{4608 \\mu^{3}} + \\frac{229 D^{4}}{442368 \\mu^{4}}\\right) e^{- 4 \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({d_4}(s), C**4*(u**16/(161280*mu**4) - u**9/(20160*mu**4) + u**4/(5760*mu**4) - u/(2880*mu**4) + 1/(4608*mu**4)) + C**2*D**2*(-s*u**16/(48384*mu**3) + s*u**4/(2880*mu**3) - 11*s*u/(2880*mu**3) + s/(256*mu**3) + 263*u**25/(43545600*mu**4) - 449*u**16/(76204800*mu**4) - 1271*u**9/(11289600*mu**4) - u**4/(302400*mu**4) + 239*u/(172800*mu**4) - 73/(57600*mu**4)) + D**4*(-s*u**16/(46080*mu**3) + 5*s*u**4/(4608*mu**3) + s/(1024*mu**3) + u**36/(3686400*mu**4) - 7*u**16/(2764800*mu**4) + 229*u**4/(442368*mu**4) - 19/(36864*mu**4)))"
            ],
            "text/latex": "$\\displaystyle {d_4}(s) = C^{4} \\left(\\frac{u^{16}}{161280 \\mu^{4}} - \\frac{u^{9}}{20160 \\mu^{4}} + \\frac{u^{4}}{5760 \\mu^{4}} - \\frac{u}{2880 \\mu^{4}} + \\frac{1}{4608 \\mu^{4}}\\right) + C^{2} D^{2} \\left(- \\frac{s u^{16}}{48384 \\mu^{3}} + \\frac{s u^{4}}{2880 \\mu^{3}} - \\frac{11 s u}{2880 \\mu^{3}} + \\frac{s}{256 \\mu^{3}} + \\frac{263 u^{25}}{43545600 \\mu^{4}} - \\frac{449 u^{16}}{76204800 \\mu^{4}} - \\frac{1271 u^{9}}{11289600 \\mu^{4}} - \\frac{u^{4}}{302400 \\mu^{4}} + \\frac{239 u}{172800 \\mu^{4}} - \\frac{73}{57600 \\mu^{4}}\\right) + D^{4} \\left(- \\frac{s u^{16}}{46080 \\mu^{3}} + \\frac{5 s u^{4}}{4608 \\mu^{3}} + \\frac{s}{1024 \\mu^{3}} + \\frac{u^{36}}{3686400 \\mu^{4}} - \\frac{7 u^{16}}{2764800 \\mu^{4}} + \\frac{229 u^{4}}{442368 \\mu^{4}} - \\frac{19}{36864 \\mu^{4}}\\right)$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 4 for $q^{(4)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-4 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 4\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 4:\"))\n",
        "display(source_modes3[4])\n",
        "\n",
        "# 3. Set up the ODE with c2, c3, c5, and c6 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-16*mu * q(s)- source_modes3[4].subs(c2, sol_c2).subs(c3, sol_c3).subs(c5, sol_c5).subs(c6, sol_c6))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for mode 4:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Refine and store the result\n",
        "display(Markdown(\"### 4. Refine and store the result\"))\n",
        "\n",
        "# Collect exponential terms for a cleaner expression.\n",
        "exp_terms = [sp.exp(-i*mu*s) for i in [1, 4, 9, 16, 25, 36]]\n",
        "ode_sol_refined = sp.collect(sp.expand(ode_sol), exp_terms)\n",
        "sol_d4 = sp.Lambda(s, ode_sol_refined)\n",
        "\n",
        "display(Markdown(\"Solution for mode 4:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_4}(s)\"),sol_d4(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "# Collect selected powers for readability.\n",
        "d4_expr = sp.collect(sp.expand(sol_d4(s)),[C**4, C**2 * D**2, D**4]).subs(sp.exp(-mu * s), u)\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu * s), u))\n",
        "\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{d_4}(s)\"),d4_expr))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "VgZoWnSctV20"
      },
      "source": [
        "---\n",
        "##9.Fifth-order propagator $q^{(5)}$\n",
        "\n",
        "The fifth-order propagator is driven by $w_\\mathrm{A} q^{(4)}$.\n",
        "\n",
        "After spatial averaging only the constant mode, mode 1 and mode 2 are required:\n",
        "\n",
        "$$\n",
        "q^{(5)}(x,s)=l_0(s)+l_1(s)\\cos(kx)+l_2(s)\\cos(2kx)+\\cdots.\n",
        "$$\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "Rhco0snUoev-",
        "outputId": "4720f8ab-963d-4809-d55e-569e0b53cc80"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of fifth-order source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Construct the original coupling term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Original source term:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(source, (C*cos(k*x) + D*cos(2*k*x))*(d0(s) + d1(s)*cos(k*x) + d2(s)*cos(2*k*x) + d3(s)*cos(3*k*x) + d4(s)*cos(4*k*x) + d5(s)*cos(5*k*x) + d6(s)*cos(6*k*x) + d7(s)*cos(7*k*x) + d8(s)*cos(8*k*x)))"
            ],
            "text/latex": "$\\displaystyle source = \\left(C \\cos{\\left(k x \\right)} + D \\cos{\\left(2 k x \\right)}\\right) \\left(d_{0}{\\left(s \\right)} + d_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + d_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + d_{3}{\\left(s \\right)} \\cos{\\left(3 k x \\right)} + d_{4}{\\left(s \\right)} \\cos{\\left(4 k x \\right)} + d_{5}{\\left(s \\right)} \\cos{\\left(5 k x \\right)} + d_{6}{\\left(s \\right)} \\cos{\\left(6 k x \\right)} + d_{7}{\\left(s \\right)} \\cos{\\left(7 k x \\right)} + d_{8}{\\left(s \\right)} \\cos{\\left(8 k x \\right)}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Expand powers of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_poly_to_modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*d0(s)*cos(k*x) + C*d1(s)*cos(2*k*x)/2 + C*d1(s)/2 + C*d2(s)*cos(k*x)*cos(2*k*x) + C*d3(s)*cos(k*x)*cos(3*k*x) + C*d4(s)*cos(k*x)*cos(4*k*x) + C*d5(s)*cos(k*x)*cos(5*k*x) + C*d6(s)*cos(k*x)*cos(6*k*x) + C*d7(s)*cos(k*x)*cos(7*k*x) + C*d8(s)*cos(k*x)*cos(8*k*x) + D*d0(s)*cos(2*k*x) + D*d1(s)*cos(k*x)*cos(2*k*x) + D*d2(s)*cos(4*k*x)/2 + D*d2(s)/2 + D*d3(s)*cos(2*k*x)*cos(3*k*x) + D*d4(s)*cos(2*k*x)*cos(4*k*x) + D*d5(s)*cos(2*k*x)*cos(5*k*x) + D*d6(s)*cos(2*k*x)*cos(6*k*x) + D*d7(s)*cos(2*k*x)*cos(7*k*x) + D*d8(s)*cos(2*k*x)*cos(8*k*x))"
            ],
            "text/latex": "$\\displaystyle converted = C d_{0}{\\left(s \\right)} \\cos{\\left(k x \\right)} + \\frac{C d_{1}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}}{2} + \\frac{C d_{1}{\\left(s \\right)}}{2} + C d_{2}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + C d_{3}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(3 k x \\right)} + C d_{4}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(4 k x \\right)} + C d_{5}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(5 k x \\right)} + C d_{6}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(6 k x \\right)} + C d_{7}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(7 k x \\right)} + C d_{8}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(8 k x \\right)} + D d_{0}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + D d_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + \\frac{D d_{2}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}}{2} + \\frac{D d_{2}{\\left(s \\right)}}{2} + D d_{3}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(3 k x \\right)} + D d_{4}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(4 k x \\right)} + D d_{5}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(5 k x \\right)} + D d_{6}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(6 k x \\right)} + D d_{7}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(7 k x \\right)} + D d_{8}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(8 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Decompose products of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_product_decompose:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*d1(s)/2 + D*d2(s)/2 + D*d8(s)*cos(10*k*x)/2 + (C*d7(s)/2 + D*d6(s)/2)*cos(8*k*x) + (C*d8(s)/2 + D*d7(s)/2)*cos(9*k*x) + (C*d6(s)/2 + C*d8(s)/2 + D*d5(s)/2)*cos(7*k*x) + (C*d0(s) + C*d2(s)/2 + D*d1(s)/2 + D*d3(s)/2)*cos(k*x) + (C*d1(s)/2 + C*d3(s)/2 + D*d0(s) + D*d4(s)/2)*cos(2*k*x) + (C*d2(s)/2 + C*d4(s)/2 + D*d1(s)/2 + D*d5(s)/2)*cos(3*k*x) + (C*d3(s)/2 + C*d5(s)/2 + D*d2(s)/2 + D*d6(s)/2)*cos(4*k*x) + (C*d4(s)/2 + C*d6(s)/2 + D*d3(s)/2 + D*d7(s)/2)*cos(5*k*x) + (C*d5(s)/2 + C*d7(s)/2 + D*d4(s)/2 + D*d8(s)/2)*cos(6*k*x))"
            ],
            "text/latex": "$\\displaystyle converted = \\frac{C d_{1}{\\left(s \\right)}}{2} + \\frac{D d_{2}{\\left(s \\right)}}{2} + \\frac{D d_{8}{\\left(s \\right)} \\cos{\\left(10 k x \\right)}}{2} + \\left(\\frac{C d_{7}{\\left(s \\right)}}{2} + \\frac{D d_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(8 k x \\right)} + \\left(\\frac{C d_{8}{\\left(s \\right)}}{2} + \\frac{D d_{7}{\\left(s \\right)}}{2}\\right) \\cos{\\left(9 k x \\right)} + \\left(\\frac{C d_{6}{\\left(s \\right)}}{2} + \\frac{C d_{8}{\\left(s \\right)}}{2} + \\frac{D d_{5}{\\left(s \\right)}}{2}\\right) \\cos{\\left(7 k x \\right)} + \\left(C d_{0}{\\left(s \\right)} + \\frac{C d_{2}{\\left(s \\right)}}{2} + \\frac{D d_{1}{\\left(s \\right)}}{2} + \\frac{D d_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(k x \\right)} + \\left(\\frac{C d_{1}{\\left(s \\right)}}{2} + \\frac{C d_{3}{\\left(s \\right)}}{2} + D d_{0}{\\left(s \\right)} + \\frac{D d_{4}{\\left(s \\right)}}{2}\\right) \\cos{\\left(2 k x \\right)} + \\left(\\frac{C d_{2}{\\left(s \\right)}}{2} + \\frac{C d_{4}{\\left(s \\right)}}{2} + \\frac{D d_{1}{\\left(s \\right)}}{2} + \\frac{D d_{5}{\\left(s \\right)}}{2}\\right) \\cos{\\left(3 k x \\right)} + \\left(\\frac{C d_{3}{\\left(s \\right)}}{2} + \\frac{C d_{5}{\\left(s \\right)}}{2} + \\frac{D d_{2}{\\left(s \\right)}}{2} + \\frac{D d_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{C d_{4}{\\left(s \\right)}}{2} + \\frac{C d_{6}{\\left(s \\right)}}{2} + \\frac{D d_{3}{\\left(s \\right)}}{2} + \\frac{D d_{7}{\\left(s \\right)}}{2}\\right) \\cos{\\left(5 k x \\right)} + \\left(\\frac{C d_{5}{\\left(s \\right)}}{2} + \\frac{C d_{7}{\\left(s \\right)}}{2} + \\frac{D d_{4}{\\left(s \\right)}}{2} + \\frac{D d_{8}{\\left(s \\right)}}{2}\\right) \\cos{\\left(6 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Collect cosine-mode coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected source modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d1(s)/2 + D*d2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{1}{\\left(s \\right)}}{2} + \\frac{D d_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d0(s) + C*d2(s)/2 + D*d1(s)/2 + D*d3(s)/2"
            ],
            "text/latex": "$\\displaystyle C d_{0}{\\left(s \\right)} + \\frac{C d_{2}{\\left(s \\right)}}{2} + \\frac{D d_{1}{\\left(s \\right)}}{2} + \\frac{D d_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d1(s)/2 + C*d3(s)/2 + D*d0(s) + D*d4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{1}{\\left(s \\right)}}{2} + \\frac{C d_{3}{\\left(s \\right)}}{2} + D d_{0}{\\left(s \\right)} + \\frac{D d_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d2(s)/2 + C*d4(s)/2 + D*d1(s)/2 + D*d5(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{2}{\\left(s \\right)}}{2} + \\frac{C d_{4}{\\left(s \\right)}}{2} + \\frac{D d_{1}{\\left(s \\right)}}{2} + \\frac{D d_{5}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d3(s)/2 + C*d5(s)/2 + D*d2(s)/2 + D*d6(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{3}{\\left(s \\right)}}{2} + \\frac{C d_{5}{\\left(s \\right)}}{2} + \\frac{D d_{2}{\\left(s \\right)}}{2} + \\frac{D d_{6}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 5:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d4(s)/2 + C*d6(s)/2 + D*d3(s)/2 + D*d7(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{4}{\\left(s \\right)}}{2} + \\frac{C d_{6}{\\left(s \\right)}}{2} + \\frac{D d_{3}{\\left(s \\right)}}{2} + \\frac{D d_{7}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 6:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d5(s)/2 + C*d7(s)/2 + D*d4(s)/2 + D*d8(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{5}{\\left(s \\right)}}{2} + \\frac{C d_{7}{\\left(s \\right)}}{2} + \\frac{D d_{4}{\\left(s \\right)}}{2} + \\frac{D d_{8}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 7:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d6(s)/2 + C*d8(s)/2 + D*d5(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{6}{\\left(s \\right)}}{2} + \\frac{C d_{8}{\\left(s \\right)}}{2} + \\frac{D d_{5}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 8:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d7(s)/2 + D*d6(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{7}{\\left(s \\right)}}{2} + \\frac{D d_{6}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 9:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d8(s)/2 + D*d7(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{8}{\\left(s \\right)}}{2} + \\frac{D d_{7}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 10:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "D*d8(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{D d_{8}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 11:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "0"
            ],
            "text/latex": "$\\displaystyle 0$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 12:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "0"
            ],
            "text/latex": "$\\displaystyle 0$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Calculation of fifth-order source term\"))\n",
        "\n",
        "# 1. Define functions for modes 0 to 8\n",
        "d = [Function(f'd{i}') for i in range(9)]\n",
        "d0, d1, d2, d3, d4, d5, d6, d7, d8 = d\n",
        "\n",
        "# 2. Construct the initial coupling term\n",
        "display(Markdown(\"### 1. Construct the original coupling term\"))\n",
        "\n",
        "source = (d0(s)+ d1(s)*sp.cos(k*x)+d2(s)*sp.cos(2*k*x)\n",
        "    + d3(s)*sp.cos(3*k*x)+ d4(s)*sp.cos(4*k*x)+ d5(s)*sp.cos(5*k*x)\n",
        "    + d6(s)*sp.cos(6*k*x) + d7(s)*sp.cos(7*k*x)+ d8(s)*sp.cos(8*k*x)) * w_A\n",
        "\n",
        "display(Markdown(\"Original source term:\"))\n",
        "display(sp.Eq(sp.Symbol(\"source\"), source))\n",
        "\n",
        "# 3. Convert polynomial cosine terms to linear modes\n",
        "display(Markdown(\"### 2. Expand powers of cosine functions\"))\n",
        "\n",
        "converted = cos_poly_to_modes(source, x)\n",
        "\n",
        "display(Markdown(\"After applying cos_poly_to_modes:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"), converted))\n",
        "\n",
        "# 4. Decompose products of cosines into sums of cosines\n",
        "display(Markdown(\"### 3. Decompose products of cosine functions\"))\n",
        "converted = cos_product_decompose(converted, x)\n",
        "\n",
        "# Use a list of cosine terms for a compact collected display.\n",
        "cos_terms = [sp.cos(i*k*x) for i in range(1, 11)]\n",
        "\n",
        "display(Markdown(\"After applying cos_product_decompose:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"),sp.collect(converted, cos_terms)))\n",
        "\n",
        "# 5. Collect and display coefficients for each frequency mode\n",
        "display(Markdown(\"### 4. Collect cosine-mode coefficients\"))\n",
        "\n",
        "source_modes4 = collect_cos_modes(converted, k, x, 12)\n",
        "display(Markdown(\"Collected source modes:\"))\n",
        "\n",
        "for i in sorted(source_modes4):\n",
        "    display(Markdown(f\"mode {i}:\"))\n",
        "    display(source_modes4[i])"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "bEXavEcctovK",
        "outputId": "b7fa98e4-17dc-49a6-a533-a3af5cea6d62"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of constant mode for $q^{(5)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d1(s)/2 + D*d2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{1}{\\left(s \\right)}}{2} + \\frac{D d_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -5*C**4*D*s**2*exp(-mu*s)/(48*mu**2) - 3*C**4*D*s/(8*mu**3) - 119*C**4*D*s*exp(-mu*s)/(192*mu**3) + C**4*D*s*exp(-4*mu*s)/(720*mu**3) + 569*C**4*D/(576*mu**4) - 13633*C**4*D*exp(-mu*s)/(13824*mu**4) - 67*C**4*D*exp(-4*mu*s)/(43200*mu**4) - 13*C**4*D*exp(-9*mu*s)/(115200*mu**4) + C**2*D**3*s**3*exp(-mu*s)/(96*mu) + 23*C**2*D**3*s**2*exp(-mu*s)/(384*mu**2) - 3*C**2*D**3*s/(32*mu**3) + 175*C**2*D**3*s*exp(-mu*s)/(4608*mu**3) + 7*C**2*D**3*s*exp(-4*mu*s)/(720*mu**3) + 69*C**2*D**3/(1024*mu**4) - 41281*C**2*D**3*exp(-mu*s)/(552960*mu**4) + 47*C**2*D**3*exp(-4*mu*s)/(6400*mu**4) - 39*C**2*D**3*exp(-9*mu*s)/(716800*mu**4) - 17*C**2*D**3*exp(-16*mu*s)/(967680*mu**4))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{5 C^{4} D s^{2} e^{- \\mu s}}{48 \\mu^{2}} - \\frac{3 C^{4} D s}{8 \\mu^{3}} - \\frac{119 C^{4} D s e^{- \\mu s}}{192 \\mu^{3}} + \\frac{C^{4} D s e^{- 4 \\mu s}}{720 \\mu^{3}} + \\frac{569 C^{4} D}{576 \\mu^{4}} - \\frac{13633 C^{4} D e^{- \\mu s}}{13824 \\mu^{4}} - \\frac{67 C^{4} D e^{- 4 \\mu s}}{43200 \\mu^{4}} - \\frac{13 C^{4} D e^{- 9 \\mu s}}{115200 \\mu^{4}} + \\frac{C^{2} D^{3} s^{3} e^{- \\mu s}}{96 \\mu} + \\frac{23 C^{2} D^{3} s^{2} e^{- \\mu s}}{384 \\mu^{2}} - \\frac{3 C^{2} D^{3} s}{32 \\mu^{3}} + \\frac{175 C^{2} D^{3} s e^{- \\mu s}}{4608 \\mu^{3}} + \\frac{7 C^{2} D^{3} s e^{- 4 \\mu s}}{720 \\mu^{3}} + \\frac{69 C^{2} D^{3}}{1024 \\mu^{4}} - \\frac{41281 C^{2} D^{3} e^{- \\mu s}}{552960 \\mu^{4}} + \\frac{47 C^{2} D^{3} e^{- 4 \\mu s}}{6400 \\mu^{4}} - \\frac{39 C^{2} D^{3} e^{- 9 \\mu s}}{716800 \\mu^{4}} - \\frac{17 C^{2} D^{3} e^{- 16 \\mu s}}{967680 \\mu^{4}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -3*C**4*D*s**2/(16*mu**3) + 5*C**4*D*s**2*exp(-mu*s)/(48*mu**3) + 569*C**4*D*s/(576*mu**4) + 53*C**4*D*s*exp(-mu*s)/(64*mu**4) - C**4*D*s*exp(-4*mu*s)/(2880*mu**4) + 25081*C**4*D*exp(-mu*s)/(13824*mu**5) + 13*C**4*D*exp(-4*mu*s)/(43200*mu**5) + 13*C**4*D*exp(-9*mu*s)/(1036800*mu**5) - C**2*D**3*s**3*exp(-mu*s)/(96*mu**2) - 3*C**2*D**3*s**2/(64*mu**3) - 35*C**2*D**3*s**2*exp(-mu*s)/(384*mu**3) + 69*C**2*D**3*s/(1024*mu**4) - 1015*C**2*D**3*s*exp(-mu*s)/(4608*mu**4) - 7*C**2*D**3*s*exp(-4*mu*s)/(2880*mu**4) - 80519*C**2*D**3*exp(-mu*s)/(552960*mu**5) - 563*C**2*D**3*exp(-4*mu*s)/(230400*mu**5) + 13*C**2*D**3*exp(-9*mu*s)/(2150400*mu**5) + 17*C**2*D**3*exp(-16*mu*s)/(15482880*mu**5) + (-2408192*C**4*D + 196479*C**2*D**3)/(1327104*mu**5))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{3 C^{4} D s^{2}}{16 \\mu^{3}} + \\frac{5 C^{4} D s^{2} e^{- \\mu s}}{48 \\mu^{3}} + \\frac{569 C^{4} D s}{576 \\mu^{4}} + \\frac{53 C^{4} D s e^{- \\mu s}}{64 \\mu^{4}} - \\frac{C^{4} D s e^{- 4 \\mu s}}{2880 \\mu^{4}} + \\frac{25081 C^{4} D e^{- \\mu s}}{13824 \\mu^{5}} + \\frac{13 C^{4} D e^{- 4 \\mu s}}{43200 \\mu^{5}} + \\frac{13 C^{4} D e^{- 9 \\mu s}}{1036800 \\mu^{5}} - \\frac{C^{2} D^{3} s^{3} e^{- \\mu s}}{96 \\mu^{2}} - \\frac{3 C^{2} D^{3} s^{2}}{64 \\mu^{3}} - \\frac{35 C^{2} D^{3} s^{2} e^{- \\mu s}}{384 \\mu^{3}} + \\frac{69 C^{2} D^{3} s}{1024 \\mu^{4}} - \\frac{1015 C^{2} D^{3} s e^{- \\mu s}}{4608 \\mu^{4}} - \\frac{7 C^{2} D^{3} s e^{- 4 \\mu s}}{2880 \\mu^{4}} - \\frac{80519 C^{2} D^{3} e^{- \\mu s}}{552960 \\mu^{5}} - \\frac{563 C^{2} D^{3} e^{- 4 \\mu s}}{230400 \\mu^{5}} + \\frac{13 C^{2} D^{3} e^{- 9 \\mu s}}{2150400 \\mu^{5}} + \\frac{17 C^{2} D^{3} e^{- 16 \\mu s}}{15482880 \\mu^{5}} + \\frac{- 2408192 C^{4} D + 196479 C^{2} D^{3}}{1327104 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Refine and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_0}(s), -3*C**4*D*s**2/(16*mu**3) + 569*C**4*D*s/(576*mu**4) - 9407*C**4*D/(5184*mu**5) - 3*C**2*D**3*s**2/(64*mu**3) + 69*C**2*D**3*s/(1024*mu**4) + 7277*C**2*D**3/(49152*mu**5) + 17*C**2*D**3*exp(-16*mu*s)/(15482880*mu**5) + (13*C**4*D/(1036800*mu**5) + 13*C**2*D**3/(2150400*mu**5))*exp(-9*mu*s) + (-C**4*D*s/(2880*mu**4) + 13*C**4*D/(43200*mu**5) - 7*C**2*D**3*s/(2880*mu**4) - 563*C**2*D**3/(230400*mu**5))*exp(-4*mu*s) + (5*C**4*D*s**2/(48*mu**3) + 53*C**4*D*s/(64*mu**4) + 25081*C**4*D/(13824*mu**5) - C**2*D**3*s**3/(96*mu**2) - 35*C**2*D**3*s**2/(384*mu**3) - 1015*C**2*D**3*s/(4608*mu**4) - 80519*C**2*D**3/(552960*mu**5))*exp(-mu*s))"
            ],
            "text/latex": "$\\displaystyle {l_0}(s) = - \\frac{3 C^{4} D s^{2}}{16 \\mu^{3}} + \\frac{569 C^{4} D s}{576 \\mu^{4}} - \\frac{9407 C^{4} D}{5184 \\mu^{5}} - \\frac{3 C^{2} D^{3} s^{2}}{64 \\mu^{3}} + \\frac{69 C^{2} D^{3} s}{1024 \\mu^{4}} + \\frac{7277 C^{2} D^{3}}{49152 \\mu^{5}} + \\frac{17 C^{2} D^{3} e^{- 16 \\mu s}}{15482880 \\mu^{5}} + \\left(\\frac{13 C^{4} D}{1036800 \\mu^{5}} + \\frac{13 C^{2} D^{3}}{2150400 \\mu^{5}}\\right) e^{- 9 \\mu s} + \\left(- \\frac{C^{4} D s}{2880 \\mu^{4}} + \\frac{13 C^{4} D}{43200 \\mu^{5}} - \\frac{7 C^{2} D^{3} s}{2880 \\mu^{4}} - \\frac{563 C^{2} D^{3}}{230400 \\mu^{5}}\\right) e^{- 4 \\mu s} + \\left(\\frac{5 C^{4} D s^{2}}{48 \\mu^{3}} + \\frac{53 C^{4} D s}{64 \\mu^{4}} + \\frac{25081 C^{4} D}{13824 \\mu^{5}} - \\frac{C^{2} D^{3} s^{3}}{96 \\mu^{2}} - \\frac{35 C^{2} D^{3} s^{2}}{384 \\mu^{3}} - \\frac{1015 C^{2} D^{3} s}{4608 \\mu^{4}} - \\frac{80519 C^{2} D^{3}}{552960 \\mu^{5}}\\right) e^{- \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_0}(s), C**4*D*(5*s**2*u/(48*mu**3) - 3*s**2/(16*mu**3) - s*u**4/(2880*mu**4) + 53*s*u/(64*mu**4) + 569*s/(576*mu**4) + 13*u**9/(1036800*mu**5) + 13*u**4/(43200*mu**5) + 25081*u/(13824*mu**5) - 9407/(5184*mu**5)) + C**2*D**3*(-s**3*u/(96*mu**2) - 35*s**2*u/(384*mu**3) - 3*s**2/(64*mu**3) - 7*s*u**4/(2880*mu**4) - 1015*s*u/(4608*mu**4) + 69*s/(1024*mu**4) + 17*u**16/(15482880*mu**5) + 13*u**9/(2150400*mu**5) - 563*u**4/(230400*mu**5) - 80519*u/(552960*mu**5) + 7277/(49152*mu**5)))"
            ],
            "text/latex": "$\\displaystyle {l_0}(s) = C^{4} D \\left(\\frac{5 s^{2} u}{48 \\mu^{3}} - \\frac{3 s^{2}}{16 \\mu^{3}} - \\frac{s u^{4}}{2880 \\mu^{4}} + \\frac{53 s u}{64 \\mu^{4}} + \\frac{569 s}{576 \\mu^{4}} + \\frac{13 u^{9}}{1036800 \\mu^{5}} + \\frac{13 u^{4}}{43200 \\mu^{5}} + \\frac{25081 u}{13824 \\mu^{5}} - \\frac{9407}{5184 \\mu^{5}}\\right) + C^{2} D^{3} \\left(- \\frac{s^{3} u}{96 \\mu^{2}} - \\frac{35 s^{2} u}{384 \\mu^{3}} - \\frac{3 s^{2}}{64 \\mu^{3}} - \\frac{7 s u^{4}}{2880 \\mu^{4}} - \\frac{1015 s u}{4608 \\mu^{4}} + \\frac{69 s}{1024 \\mu^{4}} + \\frac{17 u^{16}}{15482880 \\mu^{5}} + \\frac{13 u^{9}}{2150400 \\mu^{5}} - \\frac{563 u^{4}}{230400 \\mu^{5}} - \\frac{80519 u}{552960 \\mu^{5}} + \\frac{7277}{49152 \\mu^{5}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 6. Analyze selected coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^4 D$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_{0,0}}, 13*u**9/(1036800*mu**5) + u**4*(-15*mu*s + 13)/(43200*mu**5) + u*(1440*mu**2*s**2 + 11448*mu*s + 25081)/(13824*mu**5) + (-972*mu**2*s**2 + 5121*mu*s - 9407)/(5184*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_{0,0}} = \\frac{13 u^{9}}{1036800 \\mu^{5}} + \\frac{u^{4} \\left(- 15 \\mu s + 13\\right)}{43200 \\mu^{5}} + \\frac{u \\left(1440 \\mu^{2} s^{2} + 11448 \\mu s + 25081\\right)}{13824 \\mu^{5}} + \\frac{- 972 \\mu^{2} s^{2} + 5121 \\mu s - 9407}{5184 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^2 D^3$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_{0,1}}, 17*u**16/(15482880*mu**5) + 13*u**9/(2150400*mu**5) + u**4*(-560*mu*s - 563)/(230400*mu**5) + u*(-5760*mu**3*s**3 - 50400*mu**2*s**2 - 121800*mu*s - 80519)/(552960*mu**5) + (-2304*mu**2*s**2 + 3312*mu*s + 7277)/(49152*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_{0,1}} = \\frac{17 u^{16}}{15482880 \\mu^{5}} + \\frac{13 u^{9}}{2150400 \\mu^{5}} + \\frac{u^{4} \\left(- 560 \\mu s - 563\\right)}{230400 \\mu^{5}} + \\frac{u \\left(- 5760 \\mu^{3} s^{3} - 50400 \\mu^{2} s^{2} - 121800 \\mu s - 80519\\right)}{552960 \\mu^{5}} + \\frac{- 2304 \\mu^{2} s^{2} + 3312 \\mu s + 7277}{49152 \\mu^{5}}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of constant mode for $q^{(5)}$\"))\n",
        "\n",
        "# 1. Define the function for the constant term\n",
        "q = Function('q')\n",
        "# 2. Display the source term for mode 0\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 0:\"))\n",
        "display(source_modes4[0])\n",
        "\n",
        "# 3. Set up the ODE with d1 and d2 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-source_modes4[0].subs(d1, sol_d1).subs(d2, sol_d2))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for the constant mode:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Refine and store the result\n",
        "display(Markdown(\"### 4. Refine and store the result\"))\n",
        "\n",
        "# Collect exponential terms for a cleaner expression.\n",
        "exp_terms = [sp.exp(-i*mu*s) for i in [1, 4, 9, 16]]\n",
        "ode_sol_refined = sp.collect(sp.expand(ode_sol), exp_terms)\n",
        "sol_l0 = sp.Lambda(s, ode_sol_refined)\n",
        "\n",
        "display(Markdown(\"Solution for the constant mode:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_0}(s)\"),sol_l0(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "\n",
        "# Collect selected powers for readability.\n",
        "l0_expr = sp.collect(sp.expand(sol_l0(s)),[C**4 * D, C**2 * D**3]).subs(sp.exp(-mu*s), u)\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu*s), u))\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_0}(s)\"),l0_expr))\n",
        "\n",
        "# 7. Analyze selected coefficients\n",
        "display(Markdown(\"### 6. Analyze selected coefficients\"))\n",
        "display(Markdown(r\"Coefficient of $C^4 D$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_{0,0}}\"),sp.Poly(l0_expr.coeff(C**4 * D), u).as_expr()))\n",
        "display(Markdown(r\"Coefficient of $C^2 D^3$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_{0,1}}\"),sp.Poly(l0_expr.coeff(C**2 * D**3), u).as_expr()))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "TSpsnIzSunj8",
        "outputId": "1fff6c31-f223-4ff0-e30a-96be47fe5234"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 1 for $q^{(5)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d0(s) + C*d2(s)/2 + D*d1(s)/2 + D*d3(s)/2"
            ],
            "text/latex": "$\\displaystyle C d_{0}{\\left(s \\right)} + \\frac{C d_{2}{\\left(s \\right)}}{2} + \\frac{D d_{1}{\\left(s \\right)}}{2} + \\frac{D d_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -C**5*s**2/(8*mu**2) + 7*C**5*s/(16*mu**3) + 25*C**5*s*exp(-mu*s)/(144*mu**3) + C**5*s*exp(-4*mu*s)/(1440*mu**3) - 707*C**5/(1152*mu**4) + 2123*C**5*exp(-mu*s)/(3456*mu**4) - 47*C**5*exp(-4*mu*s)/(86400*mu**4) - C**5*exp(-9*mu*s)/(28800*mu**4) - C**3*D**2*s**2/(16*mu**2) - 5*C**3*D**2*s**2*exp(-mu*s)/(32*mu**2) - 61*C**3*D**2*s/(128*mu**3) - 553*C**3*D**2*s*exp(-mu*s)/(576*mu**3) + 511*C**3*D**2*s*exp(-4*mu*s)/(57600*mu**3) + 13*C**3*D**2*s*exp(-9*mu*s)/(100800*mu**3) + 476225*C**3*D**2/(331776*mu**4) - 49711*C**3*D**2*exp(-mu*s)/(34560*mu**4) + 5593*C**3*D**2*exp(-4*mu*s)/(1728000*mu**4) - 24523*C**3*D**2*exp(-9*mu*s)/(127008000*mu**4) - 751*C**3*D**2*exp(-16*mu*s)/(27095040*mu**4) + C*D**4*s**3*exp(-mu*s)/(96*mu) - C*D**4*s**2/(128*mu**2) + 41*C*D**4*s**2*exp(-mu*s)/(768*mu**2) - 665*C*D**4*s/(18432*mu**3) + 295*C*D**4*s*exp(-mu*s)/(4608*mu**3) + 19*C*D**4*s*exp(-4*mu*s)/(4608*mu**3) + 13*C*D**4*s*exp(-9*mu*s)/(92160*mu**3) - 154247*C*D**4/(7372800*mu**4) + 1567*C*D**4*exp(-mu*s)/(92160*mu**4) + 38677*C*D**4*exp(-4*mu*s)/(9676800*mu**4) - 517*C*D**4*exp(-9*mu*s)/(7372800*mu**4) - 31*C*D**4*exp(-16*mu*s)/(4423680*mu**4) - 263*C*D**4*exp(-25*mu*s)/(154828800*mu**4) - mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{C^{5} s^{2}}{8 \\mu^{2}} + \\frac{7 C^{5} s}{16 \\mu^{3}} + \\frac{25 C^{5} s e^{- \\mu s}}{144 \\mu^{3}} + \\frac{C^{5} s e^{- 4 \\mu s}}{1440 \\mu^{3}} - \\frac{707 C^{5}}{1152 \\mu^{4}} + \\frac{2123 C^{5} e^{- \\mu s}}{3456 \\mu^{4}} - \\frac{47 C^{5} e^{- 4 \\mu s}}{86400 \\mu^{4}} - \\frac{C^{5} e^{- 9 \\mu s}}{28800 \\mu^{4}} - \\frac{C^{3} D^{2} s^{2}}{16 \\mu^{2}} - \\frac{5 C^{3} D^{2} s^{2} e^{- \\mu s}}{32 \\mu^{2}} - \\frac{61 C^{3} D^{2} s}{128 \\mu^{3}} - \\frac{553 C^{3} D^{2} s e^{- \\mu s}}{576 \\mu^{3}} + \\frac{511 C^{3} D^{2} s e^{- 4 \\mu s}}{57600 \\mu^{3}} + \\frac{13 C^{3} D^{2} s e^{- 9 \\mu s}}{100800 \\mu^{3}} + \\frac{476225 C^{3} D^{2}}{331776 \\mu^{4}} - \\frac{49711 C^{3} D^{2} e^{- \\mu s}}{34560 \\mu^{4}} + \\frac{5593 C^{3} D^{2} e^{- 4 \\mu s}}{1728000 \\mu^{4}} - \\frac{24523 C^{3} D^{2} e^{- 9 \\mu s}}{127008000 \\mu^{4}} - \\frac{751 C^{3} D^{2} e^{- 16 \\mu s}}{27095040 \\mu^{4}} + \\frac{C D^{4} s^{3} e^{- \\mu s}}{96 \\mu} - \\frac{C D^{4} s^{2}}{128 \\mu^{2}} + \\frac{41 C D^{4} s^{2} e^{- \\mu s}}{768 \\mu^{2}} - \\frac{665 C D^{4} s}{18432 \\mu^{3}} + \\frac{295 C D^{4} s e^{- \\mu s}}{4608 \\mu^{3}} + \\frac{19 C D^{4} s e^{- 4 \\mu s}}{4608 \\mu^{3}} + \\frac{13 C D^{4} s e^{- 9 \\mu s}}{92160 \\mu^{3}} - \\frac{154247 C D^{4}}{7372800 \\mu^{4}} + \\frac{1567 C D^{4} e^{- \\mu s}}{92160 \\mu^{4}} + \\frac{38677 C D^{4} e^{- 4 \\mu s}}{9676800 \\mu^{4}} - \\frac{517 C D^{4} e^{- 9 \\mu s}}{7372800 \\mu^{4}} - \\frac{31 C D^{4} e^{- 16 \\mu s}}{4423680 \\mu^{4}} - \\frac{263 C D^{4} e^{- 25 \\mu s}}{154828800 \\mu^{4}} - \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -C**5*s**2/(8*mu**3) + 25*C**5*s**2*exp(-mu*s)/(288*mu**3) + 11*C**5*s/(16*mu**4) + 2123*C**5*s*exp(-mu*s)/(3456*mu**4) - C**5*s*exp(-4*mu*s)/(4320*mu**4) - 1499*C**5/(1152*mu**5) + 3997*C**5*exp(-mu*s)/(3072*mu**5) + C**5*exp(-4*mu*s)/(9600*mu**5) + C**5*exp(-9*mu*s)/(230400*mu**5) - 5*C**3*D**2*s**3*exp(-mu*s)/(96*mu**2) - C**3*D**2*s**2/(16*mu**3) - 553*C**3*D**2*s**2*exp(-mu*s)/(1152*mu**3) - 45*C**3*D**2*s/(128*mu**4) - 49711*C**3*D**2*s*exp(-mu*s)/(34560*mu**4) - 511*C**3*D**2*s*exp(-4*mu*s)/(172800*mu**4) - 13*C**3*D**2*s*exp(-9*mu*s)/(806400*mu**4) + 592865*C**3*D**2/(331776*mu**5) - 14804699*C**3*D**2*exp(-mu*s)/(8294400*mu**5) - 10703*C**3*D**2*exp(-4*mu*s)/(5184000*mu**5) + 44951*C**3*D**2*exp(-9*mu*s)/(2032128000*mu**5) + 751*C**3*D**2*exp(-16*mu*s)/(406425600*mu**5) + C*D**4*s**4*exp(-mu*s)/(384*mu) + 41*C*D**4*s**3*exp(-mu*s)/(2304*mu**2) - C*D**4*s**2/(128*mu**3) + 295*C*D**4*s**2*exp(-mu*s)/(9216*mu**3) - 377*C*D**4*s/(18432*mu**4) + 1567*C*D**4*s*exp(-mu*s)/(92160*mu**4) - 19*C*D**4*s*exp(-4*mu*s)/(13824*mu**4) - 13*C*D**4*s*exp(-9*mu*s)/(737280*mu**4) - 383*C*D**4/(819200*mu**5) + 99571*C*D**4*exp(-mu*s)/(44236800*mu**5) - 51977*C*D**4*exp(-4*mu*s)/(29030400*mu**5) + 43*C*D**4*exp(-9*mu*s)/(6553600*mu**5) + 31*C*D**4*exp(-16*mu*s)/(66355200*mu**5) + 263*C*D**4*exp(-25*mu*s)/(3715891200*mu**5))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{C^{5} s^{2}}{8 \\mu^{3}} + \\frac{25 C^{5} s^{2} e^{- \\mu s}}{288 \\mu^{3}} + \\frac{11 C^{5} s}{16 \\mu^{4}} + \\frac{2123 C^{5} s e^{- \\mu s}}{3456 \\mu^{4}} - \\frac{C^{5} s e^{- 4 \\mu s}}{4320 \\mu^{4}} - \\frac{1499 C^{5}}{1152 \\mu^{5}} + \\frac{3997 C^{5} e^{- \\mu s}}{3072 \\mu^{5}} + \\frac{C^{5} e^{- 4 \\mu s}}{9600 \\mu^{5}} + \\frac{C^{5} e^{- 9 \\mu s}}{230400 \\mu^{5}} - \\frac{5 C^{3} D^{2} s^{3} e^{- \\mu s}}{96 \\mu^{2}} - \\frac{C^{3} D^{2} s^{2}}{16 \\mu^{3}} - \\frac{553 C^{3} D^{2} s^{2} e^{- \\mu s}}{1152 \\mu^{3}} - \\frac{45 C^{3} D^{2} s}{128 \\mu^{4}} - \\frac{49711 C^{3} D^{2} s e^{- \\mu s}}{34560 \\mu^{4}} - \\frac{511 C^{3} D^{2} s e^{- 4 \\mu s}}{172800 \\mu^{4}} - \\frac{13 C^{3} D^{2} s e^{- 9 \\mu s}}{806400 \\mu^{4}} + \\frac{592865 C^{3} D^{2}}{331776 \\mu^{5}} - \\frac{14804699 C^{3} D^{2} e^{- \\mu s}}{8294400 \\mu^{5}} - \\frac{10703 C^{3} D^{2} e^{- 4 \\mu s}}{5184000 \\mu^{5}} + \\frac{44951 C^{3} D^{2} e^{- 9 \\mu s}}{2032128000 \\mu^{5}} + \\frac{751 C^{3} D^{2} e^{- 16 \\mu s}}{406425600 \\mu^{5}} + \\frac{C D^{4} s^{4} e^{- \\mu s}}{384 \\mu} + \\frac{41 C D^{4} s^{3} e^{- \\mu s}}{2304 \\mu^{2}} - \\frac{C D^{4} s^{2}}{128 \\mu^{3}} + \\frac{295 C D^{4} s^{2} e^{- \\mu s}}{9216 \\mu^{3}} - \\frac{377 C D^{4} s}{18432 \\mu^{4}} + \\frac{1567 C D^{4} s e^{- \\mu s}}{92160 \\mu^{4}} - \\frac{19 C D^{4} s e^{- 4 \\mu s}}{13824 \\mu^{4}} - \\frac{13 C D^{4} s e^{- 9 \\mu s}}{737280 \\mu^{4}} - \\frac{383 C D^{4}}{819200 \\mu^{5}} + \\frac{99571 C D^{4} e^{- \\mu s}}{44236800 \\mu^{5}} - \\frac{51977 C D^{4} e^{- 4 \\mu s}}{29030400 \\mu^{5}} + \\frac{43 C D^{4} e^{- 9 \\mu s}}{6553600 \\mu^{5}} + \\frac{31 C D^{4} e^{- 16 \\mu s}}{66355200 \\mu^{5}} + \\frac{263 C D^{4} e^{- 25 \\mu s}}{3715891200 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_1}(s), -C**5*s**2/(8*mu**3) + 25*C**5*s**2*exp(-mu*s)/(288*mu**3) + 11*C**5*s/(16*mu**4) + 2123*C**5*s*exp(-mu*s)/(3456*mu**4) - C**5*s*exp(-4*mu*s)/(4320*mu**4) - 1499*C**5/(1152*mu**5) + 3997*C**5*exp(-mu*s)/(3072*mu**5) + C**5*exp(-4*mu*s)/(9600*mu**5) + C**5*exp(-9*mu*s)/(230400*mu**5) - 5*C**3*D**2*s**3*exp(-mu*s)/(96*mu**2) - C**3*D**2*s**2/(16*mu**3) - 553*C**3*D**2*s**2*exp(-mu*s)/(1152*mu**3) - 45*C**3*D**2*s/(128*mu**4) - 49711*C**3*D**2*s*exp(-mu*s)/(34560*mu**4) - 511*C**3*D**2*s*exp(-4*mu*s)/(172800*mu**4) - 13*C**3*D**2*s*exp(-9*mu*s)/(806400*mu**4) + 592865*C**3*D**2/(331776*mu**5) - 14804699*C**3*D**2*exp(-mu*s)/(8294400*mu**5) - 10703*C**3*D**2*exp(-4*mu*s)/(5184000*mu**5) + 44951*C**3*D**2*exp(-9*mu*s)/(2032128000*mu**5) + 751*C**3*D**2*exp(-16*mu*s)/(406425600*mu**5) + C*D**4*s**4*exp(-mu*s)/(384*mu) + 41*C*D**4*s**3*exp(-mu*s)/(2304*mu**2) - C*D**4*s**2/(128*mu**3) + 295*C*D**4*s**2*exp(-mu*s)/(9216*mu**3) - 377*C*D**4*s/(18432*mu**4) + 1567*C*D**4*s*exp(-mu*s)/(92160*mu**4) - 19*C*D**4*s*exp(-4*mu*s)/(13824*mu**4) - 13*C*D**4*s*exp(-9*mu*s)/(737280*mu**4) - 383*C*D**4/(819200*mu**5) + 99571*C*D**4*exp(-mu*s)/(44236800*mu**5) - 51977*C*D**4*exp(-4*mu*s)/(29030400*mu**5) + 43*C*D**4*exp(-9*mu*s)/(6553600*mu**5) + 31*C*D**4*exp(-16*mu*s)/(66355200*mu**5) + 263*C*D**4*exp(-25*mu*s)/(3715891200*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_1}(s) = - \\frac{C^{5} s^{2}}{8 \\mu^{3}} + \\frac{25 C^{5} s^{2} e^{- \\mu s}}{288 \\mu^{3}} + \\frac{11 C^{5} s}{16 \\mu^{4}} + \\frac{2123 C^{5} s e^{- \\mu s}}{3456 \\mu^{4}} - \\frac{C^{5} s e^{- 4 \\mu s}}{4320 \\mu^{4}} - \\frac{1499 C^{5}}{1152 \\mu^{5}} + \\frac{3997 C^{5} e^{- \\mu s}}{3072 \\mu^{5}} + \\frac{C^{5} e^{- 4 \\mu s}}{9600 \\mu^{5}} + \\frac{C^{5} e^{- 9 \\mu s}}{230400 \\mu^{5}} - \\frac{5 C^{3} D^{2} s^{3} e^{- \\mu s}}{96 \\mu^{2}} - \\frac{C^{3} D^{2} s^{2}}{16 \\mu^{3}} - \\frac{553 C^{3} D^{2} s^{2} e^{- \\mu s}}{1152 \\mu^{3}} - \\frac{45 C^{3} D^{2} s}{128 \\mu^{4}} - \\frac{49711 C^{3} D^{2} s e^{- \\mu s}}{34560 \\mu^{4}} - \\frac{511 C^{3} D^{2} s e^{- 4 \\mu s}}{172800 \\mu^{4}} - \\frac{13 C^{3} D^{2} s e^{- 9 \\mu s}}{806400 \\mu^{4}} + \\frac{592865 C^{3} D^{2}}{331776 \\mu^{5}} - \\frac{14804699 C^{3} D^{2} e^{- \\mu s}}{8294400 \\mu^{5}} - \\frac{10703 C^{3} D^{2} e^{- 4 \\mu s}}{5184000 \\mu^{5}} + \\frac{44951 C^{3} D^{2} e^{- 9 \\mu s}}{2032128000 \\mu^{5}} + \\frac{751 C^{3} D^{2} e^{- 16 \\mu s}}{406425600 \\mu^{5}} + \\frac{C D^{4} s^{4} e^{- \\mu s}}{384 \\mu} + \\frac{41 C D^{4} s^{3} e^{- \\mu s}}{2304 \\mu^{2}} - \\frac{C D^{4} s^{2}}{128 \\mu^{3}} + \\frac{295 C D^{4} s^{2} e^{- \\mu s}}{9216 \\mu^{3}} - \\frac{377 C D^{4} s}{18432 \\mu^{4}} + \\frac{1567 C D^{4} s e^{- \\mu s}}{92160 \\mu^{4}} - \\frac{19 C D^{4} s e^{- 4 \\mu s}}{13824 \\mu^{4}} - \\frac{13 C D^{4} s e^{- 9 \\mu s}}{737280 \\mu^{4}} - \\frac{383 C D^{4}}{819200 \\mu^{5}} + \\frac{99571 C D^{4} e^{- \\mu s}}{44236800 \\mu^{5}} - \\frac{51977 C D^{4} e^{- 4 \\mu s}}{29030400 \\mu^{5}} + \\frac{43 C D^{4} e^{- 9 \\mu s}}{6553600 \\mu^{5}} + \\frac{31 C D^{4} e^{- 16 \\mu s}}{66355200 \\mu^{5}} + \\frac{263 C D^{4} e^{- 25 \\mu s}}{3715891200 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_1}(s), C**5*(25*s**2*u/(288*mu**3) - s**2/(8*mu**3) - s*u**4/(4320*mu**4) + 2123*s*u/(3456*mu**4) + 11*s/(16*mu**4) + u**9/(230400*mu**5) + u**4/(9600*mu**5) + 3997*u/(3072*mu**5) - 1499/(1152*mu**5)) + C**3*D**2*(-5*s**3*u/(96*mu**2) - 553*s**2*u/(1152*mu**3) - s**2/(16*mu**3) - 13*s*u**9/(806400*mu**4) - 511*s*u**4/(172800*mu**4) - 49711*s*u/(34560*mu**4) - 45*s/(128*mu**4) + 751*u**16/(406425600*mu**5) + 44951*u**9/(2032128000*mu**5) - 10703*u**4/(5184000*mu**5) - 14804699*u/(8294400*mu**5) + 592865/(331776*mu**5)) + C*D**4*(s**4*u/(384*mu) + 41*s**3*u/(2304*mu**2) + 295*s**2*u/(9216*mu**3) - s**2/(128*mu**3) - 13*s*u**9/(737280*mu**4) - 19*s*u**4/(13824*mu**4) + 1567*s*u/(92160*mu**4) - 377*s/(18432*mu**4) + 263*u**25/(3715891200*mu**5) + 31*u**16/(66355200*mu**5) + 43*u**9/(6553600*mu**5) - 51977*u**4/(29030400*mu**5) + 99571*u/(44236800*mu**5) - 383/(819200*mu**5)))"
            ],
            "text/latex": "$\\displaystyle {l_1}(s) = C^{5} \\left(\\frac{25 s^{2} u}{288 \\mu^{3}} - \\frac{s^{2}}{8 \\mu^{3}} - \\frac{s u^{4}}{4320 \\mu^{4}} + \\frac{2123 s u}{3456 \\mu^{4}} + \\frac{11 s}{16 \\mu^{4}} + \\frac{u^{9}}{230400 \\mu^{5}} + \\frac{u^{4}}{9600 \\mu^{5}} + \\frac{3997 u}{3072 \\mu^{5}} - \\frac{1499}{1152 \\mu^{5}}\\right) + C^{3} D^{2} \\left(- \\frac{5 s^{3} u}{96 \\mu^{2}} - \\frac{553 s^{2} u}{1152 \\mu^{3}} - \\frac{s^{2}}{16 \\mu^{3}} - \\frac{13 s u^{9}}{806400 \\mu^{4}} - \\frac{511 s u^{4}}{172800 \\mu^{4}} - \\frac{49711 s u}{34560 \\mu^{4}} - \\frac{45 s}{128 \\mu^{4}} + \\frac{751 u^{16}}{406425600 \\mu^{5}} + \\frac{44951 u^{9}}{2032128000 \\mu^{5}} - \\frac{10703 u^{4}}{5184000 \\mu^{5}} - \\frac{14804699 u}{8294400 \\mu^{5}} + \\frac{592865}{331776 \\mu^{5}}\\right) + C D^{4} \\left(\\frac{s^{4} u}{384 \\mu} + \\frac{41 s^{3} u}{2304 \\mu^{2}} + \\frac{295 s^{2} u}{9216 \\mu^{3}} - \\frac{s^{2}}{128 \\mu^{3}} - \\frac{13 s u^{9}}{737280 \\mu^{4}} - \\frac{19 s u^{4}}{13824 \\mu^{4}} + \\frac{1567 s u}{92160 \\mu^{4}} - \\frac{377 s}{18432 \\mu^{4}} + \\frac{263 u^{25}}{3715891200 \\mu^{5}} + \\frac{31 u^{16}}{66355200 \\mu^{5}} + \\frac{43 u^{9}}{6553600 \\mu^{5}} - \\frac{51977 u^{4}}{29030400 \\mu^{5}} + \\frac{99571 u}{44236800 \\mu^{5}} - \\frac{383}{819200 \\mu^{5}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 6. Analyze selected coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^5$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_{1,0}}, u**9/(230400*mu**5) + u**4*(-20*mu*s + 9)/(86400*mu**5) + u*(2400*mu**2*s**2 + 16984*mu*s + 35973)/(27648*mu**5) + (-144*mu**2*s**2 + 792*mu*s - 1499)/(1152*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_{1,0}} = \\frac{u^{9}}{230400 \\mu^{5}} + \\frac{u^{4} \\left(- 20 \\mu s + 9\\right)}{86400 \\mu^{5}} + \\frac{u \\left(2400 \\mu^{2} s^{2} + 16984 \\mu s + 35973\\right)}{27648 \\mu^{5}} + \\frac{- 144 \\mu^{2} s^{2} + 792 \\mu s - 1499}{1152 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^3 D^2$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_{1,1}}, 751*u**16/(406425600*mu**5) + u**9*(-32760*mu*s + 44951)/(2032128000*mu**5) + u**4*(-15330*mu*s - 10703)/(5184000*mu**5) + u*(-432000*mu**3*s**3 - 3981600*mu**2*s**2 - 11930640*mu*s - 14804699)/(8294400*mu**5) + (-20736*mu**2*s**2 - 116640*mu*s + 592865)/(331776*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_{1,1}} = \\frac{751 u^{16}}{406425600 \\mu^{5}} + \\frac{u^{9} \\left(- 32760 \\mu s + 44951\\right)}{2032128000 \\mu^{5}} + \\frac{u^{4} \\left(- 15330 \\mu s - 10703\\right)}{5184000 \\mu^{5}} + \\frac{u \\left(- 432000 \\mu^{3} s^{3} - 3981600 \\mu^{2} s^{2} - 11930640 \\mu s - 14804699\\right)}{8294400 \\mu^{5}} + \\frac{- 20736 \\mu^{2} s^{2} - 116640 \\mu s + 592865}{331776 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C D^4$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_{1,2}}, 263*u**25/(3715891200*mu**5) + 31*u**16/(66355200*mu**5) + u**9*(-1040*mu*s + 387)/(58982400*mu**5) + u**4*(-39900*mu*s - 51977)/(29030400*mu**5) + u*(115200*mu**4*s**4 + 787200*mu**3*s**3 + 1416000*mu**2*s**2 + 752160*mu*s + 99571)/(44236800*mu**5) + (-57600*mu**2*s**2 - 150800*mu*s - 3447)/(7372800*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_{1,2}} = \\frac{263 u^{25}}{3715891200 \\mu^{5}} + \\frac{31 u^{16}}{66355200 \\mu^{5}} + \\frac{u^{9} \\left(- 1040 \\mu s + 387\\right)}{58982400 \\mu^{5}} + \\frac{u^{4} \\left(- 39900 \\mu s - 51977\\right)}{29030400 \\mu^{5}} + \\frac{u \\left(115200 \\mu^{4} s^{4} + 787200 \\mu^{3} s^{3} + 1416000 \\mu^{2} s^{2} + 752160 \\mu s + 99571\\right)}{44236800 \\mu^{5}} + \\frac{- 57600 \\mu^{2} s^{2} - 150800 \\mu s - 3447}{7372800 \\mu^{5}}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 1 for $q^{(5)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-1 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 1\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 1:\"))\n",
        "display(source_modes4[1])\n",
        "\n",
        "# 3. Set up the ODE with d0 to d3 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-mu * q(s)- source_modes4[1].subs(d0, sol_d0).subs(d1, sol_d1).subs(d2, sol_d2).subs(d3, sol_d3))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for mode 1:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol.expand()))\n",
        "\n",
        "# 5. Store the result\n",
        "display(Markdown(\"### 4. Store the result\"))\n",
        "sol_l1 = sp.Lambda(s, sp.expand(ode_sol))\n",
        "\n",
        "display(Markdown(\"Solution for mode 1:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_1}(s)\"),sol_l1(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "\n",
        "# Collect selected powers for readability.\n",
        "l1_expr = sp.collect(sol_l1(s),[C**5, C**3 * D**2, C * D**4]).subs(sp.exp(-mu*s), u)\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu*s), u))\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_1}(s)\"),l1_expr))\n",
        "\n",
        "# 7. Analyze selected coefficients\n",
        "display(Markdown(\"### 6. Analyze selected coefficients\"))\n",
        "\n",
        "display(Markdown(r\"Coefficient of $C^5$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_{1,0}}\"),sp.Poly(l1_expr.coeff(C**5), u).as_expr()))\n",
        "\n",
        "display(Markdown(r\"Coefficient of $C^3 D^2$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_{1,1}}\"),sp.Poly(l1_expr.coeff(C**3 * D**2), u).as_expr()))\n",
        "\n",
        "display(Markdown(r\"Coefficient of $C D^4$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_{1,2}}\"),sp.Poly(l1_expr.coeff(C * D**4), u).as_expr()))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "SRsdZmx13Lyw",
        "outputId": "d3410b72-ed90-4be0-8f27-18d6bddfd70f"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of mode 2 for $q^{(5)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*d1(s)/2 + C*d3(s)/2 + D*d0(s) + D*d4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C d_{1}{\\left(s \\right)}}{2} + \\frac{C d_{3}{\\left(s \\right)}}{2} + D d_{0}{\\left(s \\right)} + \\frac{D d_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), -C**4*D*s**2/(8*mu**2) - 5*C**4*D*s**2*exp(-mu*s)/(48*mu**2) + 31*C**4*D*s/(288*mu**3) - 223*C**4*D*s*exp(-mu*s)/(576*mu**3) + C**4*D*s*exp(-4*mu*s)/(3600*mu**3) + 13*C**4*D*s*exp(-9*mu*s)/(100800*mu**3) + 835*C**4*D/(3072*mu**4) - 97*C**4*D*exp(-mu*s)/(360*mu**4) - 677*C**4*D*exp(-4*mu*s)/(288000*mu**4) + C**4*D*exp(-9*mu*s)/(294000*mu**4) - 41*C**4*D*exp(-16*mu*s)/(2257920*mu**4) + C**2*D**3*s**3*exp(-mu*s)/(96*mu) - C**2*D**3*s**2/(16*mu**2) - 7*C**2*D**3*s**2*exp(-mu*s)/(768*mu**2) - 163*C**2*D**3*s/(1536*mu**3) - 6521*C**2*D**3*s*exp(-mu*s)/(23040*mu**3) + C**2*D**3*s*exp(-4*mu*s)/(576*mu**3) + 13*C**2*D**3*s*exp(-9*mu*s)/(92160*mu**3) + C**2*D**3*s*exp(-16*mu*s)/(96768*mu**3) + 63859*C**2*D**3/(165888*mu**4) - 531551*C**2*D**3*exp(-mu*s)/(1382400*mu**4) - 311*C**2*D**3*exp(-4*mu*s)/(1209600*mu**4) - 574957*C**2*D**3*exp(-9*mu*s)/(3251404800*mu**4) - 409*C**2*D**3*exp(-16*mu*s)/(609638400*mu**4) - 263*C**2*D**3*exp(-25*mu*s)/(55738368*mu**4) - D**5*s**2/(128*mu**2) + 7*D**5*s/(1024*mu**3) + 25*D**5*s*exp(-4*mu*s)/(9216*mu**3) + D**5*s*exp(-16*mu*s)/(92160*mu**3) - 707*D**5/(294912*mu**4) + 2123*D**5*exp(-4*mu*s)/(884736*mu**4) - 47*D**5*exp(-16*mu*s)/(22118400*mu**4) - D**5*exp(-36*mu*s)/(7372800*mu**4) - 4*mu*q(s))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = - \\frac{C^{4} D s^{2}}{8 \\mu^{2}} - \\frac{5 C^{4} D s^{2} e^{- \\mu s}}{48 \\mu^{2}} + \\frac{31 C^{4} D s}{288 \\mu^{3}} - \\frac{223 C^{4} D s e^{- \\mu s}}{576 \\mu^{3}} + \\frac{C^{4} D s e^{- 4 \\mu s}}{3600 \\mu^{3}} + \\frac{13 C^{4} D s e^{- 9 \\mu s}}{100800 \\mu^{3}} + \\frac{835 C^{4} D}{3072 \\mu^{4}} - \\frac{97 C^{4} D e^{- \\mu s}}{360 \\mu^{4}} - \\frac{677 C^{4} D e^{- 4 \\mu s}}{288000 \\mu^{4}} + \\frac{C^{4} D e^{- 9 \\mu s}}{294000 \\mu^{4}} - \\frac{41 C^{4} D e^{- 16 \\mu s}}{2257920 \\mu^{4}} + \\frac{C^{2} D^{3} s^{3} e^{- \\mu s}}{96 \\mu} - \\frac{C^{2} D^{3} s^{2}}{16 \\mu^{2}} - \\frac{7 C^{2} D^{3} s^{2} e^{- \\mu s}}{768 \\mu^{2}} - \\frac{163 C^{2} D^{3} s}{1536 \\mu^{3}} - \\frac{6521 C^{2} D^{3} s e^{- \\mu s}}{23040 \\mu^{3}} + \\frac{C^{2} D^{3} s e^{- 4 \\mu s}}{576 \\mu^{3}} + \\frac{13 C^{2} D^{3} s e^{- 9 \\mu s}}{92160 \\mu^{3}} + \\frac{C^{2} D^{3} s e^{- 16 \\mu s}}{96768 \\mu^{3}} + \\frac{63859 C^{2} D^{3}}{165888 \\mu^{4}} - \\frac{531551 C^{2} D^{3} e^{- \\mu s}}{1382400 \\mu^{4}} - \\frac{311 C^{2} D^{3} e^{- 4 \\mu s}}{1209600 \\mu^{4}} - \\frac{574957 C^{2} D^{3} e^{- 9 \\mu s}}{3251404800 \\mu^{4}} - \\frac{409 C^{2} D^{3} e^{- 16 \\mu s}}{609638400 \\mu^{4}} - \\frac{263 C^{2} D^{3} e^{- 25 \\mu s}}{55738368 \\mu^{4}} - \\frac{D^{5} s^{2}}{128 \\mu^{2}} + \\frac{7 D^{5} s}{1024 \\mu^{3}} + \\frac{25 D^{5} s e^{- 4 \\mu s}}{9216 \\mu^{3}} + \\frac{D^{5} s e^{- 16 \\mu s}}{92160 \\mu^{3}} - \\frac{707 D^{5}}{294912 \\mu^{4}} + \\frac{2123 D^{5} e^{- 4 \\mu s}}{884736 \\mu^{4}} - \\frac{47 D^{5} e^{- 16 \\mu s}}{22118400 \\mu^{4}} - \\frac{D^{5} e^{- 36 \\mu s}}{7372800 \\mu^{4}} - 4 \\mu q{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), -C**4*D*s**2/(32*mu**3) - 5*C**4*D*s**2*exp(-mu*s)/(144*mu**3) + C**4*D*s**2*exp(-4*mu*s)/(7200*mu**3) + 49*C**4*D*s/(1152*mu**4) - 61*C**4*D*s*exp(-mu*s)/(576*mu**4) - 677*C**4*D*s*exp(-4*mu*s)/(288000*mu**4) - 13*C**4*D*s*exp(-9*mu*s)/(504000*mu**4) + 2113*C**4*D/(36864*mu**5) - 157*C**4*D*exp(-mu*s)/(2880*mu**5) - 24197*C**4*D*exp(-4*mu*s)/(8640000*mu**5) - 103*C**4*D*exp(-9*mu*s)/(17640000*mu**5) + 41*C**4*D*exp(-16*mu*s)/(27095040*mu**5) + C**2*D**3*s**3*exp(-mu*s)/(288*mu**2) - C**2*D**3*s**2/(64*mu**3) - 5*C**2*D**3*s**2*exp(-mu*s)/(768*mu**3) + C**2*D**3*s**2*exp(-4*mu*s)/(1152*mu**3) - 115*C**2*D**3*s/(6144*mu**4) - 6221*C**2*D**3*s*exp(-mu*s)/(69120*mu**4) - 311*C**2*D**3*s*exp(-4*mu*s)/(1209600*mu**4) - 13*C**2*D**3*s*exp(-9*mu*s)/(460800*mu**4) - C**2*D**3*s*exp(-16*mu*s)/(1161216*mu**4) + 16741*C**2*D**3/(165888*mu**5) - 407131*C**2*D**3*exp(-mu*s)/(4147200*mu**5) - 117581*C**2*D**3*exp(-4*mu*s)/(42336000*mu**5) + 483229*C**2*D**3*exp(-9*mu*s)/(16257024000*mu**5) - 29*C**2*D**3*exp(-16*mu*s)/(1828915200*mu**5) + 263*C**2*D**3*exp(-25*mu*s)/(1170505728*mu**5) - D**5*s**2/(512*mu**3) + 25*D**5*s**2*exp(-4*mu*s)/(18432*mu**3) + 11*D**5*s/(4096*mu**4) + 2123*D**5*s*exp(-4*mu*s)/(884736*mu**4) - D**5*s*exp(-16*mu*s)/(1105920*mu**4) - 1499*D**5/(1179648*mu**5) + 3997*D**5*exp(-4*mu*s)/(3145728*mu**5) + D**5*exp(-16*mu*s)/(9830400*mu**5) + D**5*exp(-36*mu*s)/(235929600*mu**5))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = - \\frac{C^{4} D s^{2}}{32 \\mu^{3}} - \\frac{5 C^{4} D s^{2} e^{- \\mu s}}{144 \\mu^{3}} + \\frac{C^{4} D s^{2} e^{- 4 \\mu s}}{7200 \\mu^{3}} + \\frac{49 C^{4} D s}{1152 \\mu^{4}} - \\frac{61 C^{4} D s e^{- \\mu s}}{576 \\mu^{4}} - \\frac{677 C^{4} D s e^{- 4 \\mu s}}{288000 \\mu^{4}} - \\frac{13 C^{4} D s e^{- 9 \\mu s}}{504000 \\mu^{4}} + \\frac{2113 C^{4} D}{36864 \\mu^{5}} - \\frac{157 C^{4} D e^{- \\mu s}}{2880 \\mu^{5}} - \\frac{24197 C^{4} D e^{- 4 \\mu s}}{8640000 \\mu^{5}} - \\frac{103 C^{4} D e^{- 9 \\mu s}}{17640000 \\mu^{5}} + \\frac{41 C^{4} D e^{- 16 \\mu s}}{27095040 \\mu^{5}} + \\frac{C^{2} D^{3} s^{3} e^{- \\mu s}}{288 \\mu^{2}} - \\frac{C^{2} D^{3} s^{2}}{64 \\mu^{3}} - \\frac{5 C^{2} D^{3} s^{2} e^{- \\mu s}}{768 \\mu^{3}} + \\frac{C^{2} D^{3} s^{2} e^{- 4 \\mu s}}{1152 \\mu^{3}} - \\frac{115 C^{2} D^{3} s}{6144 \\mu^{4}} - \\frac{6221 C^{2} D^{3} s e^{- \\mu s}}{69120 \\mu^{4}} - \\frac{311 C^{2} D^{3} s e^{- 4 \\mu s}}{1209600 \\mu^{4}} - \\frac{13 C^{2} D^{3} s e^{- 9 \\mu s}}{460800 \\mu^{4}} - \\frac{C^{2} D^{3} s e^{- 16 \\mu s}}{1161216 \\mu^{4}} + \\frac{16741 C^{2} D^{3}}{165888 \\mu^{5}} - \\frac{407131 C^{2} D^{3} e^{- \\mu s}}{4147200 \\mu^{5}} - \\frac{117581 C^{2} D^{3} e^{- 4 \\mu s}}{42336000 \\mu^{5}} + \\frac{483229 C^{2} D^{3} e^{- 9 \\mu s}}{16257024000 \\mu^{5}} - \\frac{29 C^{2} D^{3} e^{- 16 \\mu s}}{1828915200 \\mu^{5}} + \\frac{263 C^{2} D^{3} e^{- 25 \\mu s}}{1170505728 \\mu^{5}} - \\frac{D^{5} s^{2}}{512 \\mu^{3}} + \\frac{25 D^{5} s^{2} e^{- 4 \\mu s}}{18432 \\mu^{3}} + \\frac{11 D^{5} s}{4096 \\mu^{4}} + \\frac{2123 D^{5} s e^{- 4 \\mu s}}{884736 \\mu^{4}} - \\frac{D^{5} s e^{- 16 \\mu s}}{1105920 \\mu^{4}} - \\frac{1499 D^{5}}{1179648 \\mu^{5}} + \\frac{3997 D^{5} e^{- 4 \\mu s}}{3145728 \\mu^{5}} + \\frac{D^{5} e^{- 16 \\mu s}}{9830400 \\mu^{5}} + \\frac{D^{5} e^{- 36 \\mu s}}{235929600 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_2}(s), -C**4*D*s**2/(32*mu**3) - 5*C**4*D*s**2*exp(-mu*s)/(144*mu**3) + C**4*D*s**2*exp(-4*mu*s)/(7200*mu**3) + 49*C**4*D*s/(1152*mu**4) - 61*C**4*D*s*exp(-mu*s)/(576*mu**4) - 677*C**4*D*s*exp(-4*mu*s)/(288000*mu**4) - 13*C**4*D*s*exp(-9*mu*s)/(504000*mu**4) + 2113*C**4*D/(36864*mu**5) - 157*C**4*D*exp(-mu*s)/(2880*mu**5) - 24197*C**4*D*exp(-4*mu*s)/(8640000*mu**5) - 103*C**4*D*exp(-9*mu*s)/(17640000*mu**5) + 41*C**4*D*exp(-16*mu*s)/(27095040*mu**5) + C**2*D**3*s**3*exp(-mu*s)/(288*mu**2) - C**2*D**3*s**2/(64*mu**3) - 5*C**2*D**3*s**2*exp(-mu*s)/(768*mu**3) + C**2*D**3*s**2*exp(-4*mu*s)/(1152*mu**3) - 115*C**2*D**3*s/(6144*mu**4) - 6221*C**2*D**3*s*exp(-mu*s)/(69120*mu**4) - 311*C**2*D**3*s*exp(-4*mu*s)/(1209600*mu**4) - 13*C**2*D**3*s*exp(-9*mu*s)/(460800*mu**4) - C**2*D**3*s*exp(-16*mu*s)/(1161216*mu**4) + 16741*C**2*D**3/(165888*mu**5) - 407131*C**2*D**3*exp(-mu*s)/(4147200*mu**5) - 117581*C**2*D**3*exp(-4*mu*s)/(42336000*mu**5) + 483229*C**2*D**3*exp(-9*mu*s)/(16257024000*mu**5) - 29*C**2*D**3*exp(-16*mu*s)/(1828915200*mu**5) + 263*C**2*D**3*exp(-25*mu*s)/(1170505728*mu**5) - D**5*s**2/(512*mu**3) + 25*D**5*s**2*exp(-4*mu*s)/(18432*mu**3) + 11*D**5*s/(4096*mu**4) + 2123*D**5*s*exp(-4*mu*s)/(884736*mu**4) - D**5*s*exp(-16*mu*s)/(1105920*mu**4) - 1499*D**5/(1179648*mu**5) + 3997*D**5*exp(-4*mu*s)/(3145728*mu**5) + D**5*exp(-16*mu*s)/(9830400*mu**5) + D**5*exp(-36*mu*s)/(235929600*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_2}(s) = - \\frac{C^{4} D s^{2}}{32 \\mu^{3}} - \\frac{5 C^{4} D s^{2} e^{- \\mu s}}{144 \\mu^{3}} + \\frac{C^{4} D s^{2} e^{- 4 \\mu s}}{7200 \\mu^{3}} + \\frac{49 C^{4} D s}{1152 \\mu^{4}} - \\frac{61 C^{4} D s e^{- \\mu s}}{576 \\mu^{4}} - \\frac{677 C^{4} D s e^{- 4 \\mu s}}{288000 \\mu^{4}} - \\frac{13 C^{4} D s e^{- 9 \\mu s}}{504000 \\mu^{4}} + \\frac{2113 C^{4} D}{36864 \\mu^{5}} - \\frac{157 C^{4} D e^{- \\mu s}}{2880 \\mu^{5}} - \\frac{24197 C^{4} D e^{- 4 \\mu s}}{8640000 \\mu^{5}} - \\frac{103 C^{4} D e^{- 9 \\mu s}}{17640000 \\mu^{5}} + \\frac{41 C^{4} D e^{- 16 \\mu s}}{27095040 \\mu^{5}} + \\frac{C^{2} D^{3} s^{3} e^{- \\mu s}}{288 \\mu^{2}} - \\frac{C^{2} D^{3} s^{2}}{64 \\mu^{3}} - \\frac{5 C^{2} D^{3} s^{2} e^{- \\mu s}}{768 \\mu^{3}} + \\frac{C^{2} D^{3} s^{2} e^{- 4 \\mu s}}{1152 \\mu^{3}} - \\frac{115 C^{2} D^{3} s}{6144 \\mu^{4}} - \\frac{6221 C^{2} D^{3} s e^{- \\mu s}}{69120 \\mu^{4}} - \\frac{311 C^{2} D^{3} s e^{- 4 \\mu s}}{1209600 \\mu^{4}} - \\frac{13 C^{2} D^{3} s e^{- 9 \\mu s}}{460800 \\mu^{4}} - \\frac{C^{2} D^{3} s e^{- 16 \\mu s}}{1161216 \\mu^{4}} + \\frac{16741 C^{2} D^{3}}{165888 \\mu^{5}} - \\frac{407131 C^{2} D^{3} e^{- \\mu s}}{4147200 \\mu^{5}} - \\frac{117581 C^{2} D^{3} e^{- 4 \\mu s}}{42336000 \\mu^{5}} + \\frac{483229 C^{2} D^{3} e^{- 9 \\mu s}}{16257024000 \\mu^{5}} - \\frac{29 C^{2} D^{3} e^{- 16 \\mu s}}{1828915200 \\mu^{5}} + \\frac{263 C^{2} D^{3} e^{- 25 \\mu s}}{1170505728 \\mu^{5}} - \\frac{D^{5} s^{2}}{512 \\mu^{3}} + \\frac{25 D^{5} s^{2} e^{- 4 \\mu s}}{18432 \\mu^{3}} + \\frac{11 D^{5} s}{4096 \\mu^{4}} + \\frac{2123 D^{5} s e^{- 4 \\mu s}}{884736 \\mu^{4}} - \\frac{D^{5} s e^{- 16 \\mu s}}{1105920 \\mu^{4}} - \\frac{1499 D^{5}}{1179648 \\mu^{5}} + \\frac{3997 D^{5} e^{- 4 \\mu s}}{3145728 \\mu^{5}} + \\frac{D^{5} e^{- 16 \\mu s}}{9830400 \\mu^{5}} + \\frac{D^{5} e^{- 36 \\mu s}}{235929600 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_2}(s), C**4*D*(s**2*u**4/(7200*mu**3) - 5*s**2*u/(144*mu**3) - s**2/(32*mu**3) - 13*s*u**9/(504000*mu**4) - 677*s*u**4/(288000*mu**4) - 61*s*u/(576*mu**4) + 49*s/(1152*mu**4) + 41*u**16/(27095040*mu**5) - 103*u**9/(17640000*mu**5) - 24197*u**4/(8640000*mu**5) - 157*u/(2880*mu**5) + 2113/(36864*mu**5)) + C**2*D**3*(s**3*u/(288*mu**2) + s**2*u**4/(1152*mu**3) - 5*s**2*u/(768*mu**3) - s**2/(64*mu**3) - s*u**16/(1161216*mu**4) - 13*s*u**9/(460800*mu**4) - 311*s*u**4/(1209600*mu**4) - 6221*s*u/(69120*mu**4) - 115*s/(6144*mu**4) + 263*u**25/(1170505728*mu**5) - 29*u**16/(1828915200*mu**5) + 483229*u**9/(16257024000*mu**5) - 117581*u**4/(42336000*mu**5) - 407131*u/(4147200*mu**5) + 16741/(165888*mu**5)) + D**5*(25*s**2*u**4/(18432*mu**3) - s**2/(512*mu**3) - s*u**16/(1105920*mu**4) + 2123*s*u**4/(884736*mu**4) + 11*s/(4096*mu**4) + u**36/(235929600*mu**5) + u**16/(9830400*mu**5) + 3997*u**4/(3145728*mu**5) - 1499/(1179648*mu**5)))"
            ],
            "text/latex": "$\\displaystyle {l_2}(s) = C^{4} D \\left(\\frac{s^{2} u^{4}}{7200 \\mu^{3}} - \\frac{5 s^{2} u}{144 \\mu^{3}} - \\frac{s^{2}}{32 \\mu^{3}} - \\frac{13 s u^{9}}{504000 \\mu^{4}} - \\frac{677 s u^{4}}{288000 \\mu^{4}} - \\frac{61 s u}{576 \\mu^{4}} + \\frac{49 s}{1152 \\mu^{4}} + \\frac{41 u^{16}}{27095040 \\mu^{5}} - \\frac{103 u^{9}}{17640000 \\mu^{5}} - \\frac{24197 u^{4}}{8640000 \\mu^{5}} - \\frac{157 u}{2880 \\mu^{5}} + \\frac{2113}{36864 \\mu^{5}}\\right) + C^{2} D^{3} \\left(\\frac{s^{3} u}{288 \\mu^{2}} + \\frac{s^{2} u^{4}}{1152 \\mu^{3}} - \\frac{5 s^{2} u}{768 \\mu^{3}} - \\frac{s^{2}}{64 \\mu^{3}} - \\frac{s u^{16}}{1161216 \\mu^{4}} - \\frac{13 s u^{9}}{460800 \\mu^{4}} - \\frac{311 s u^{4}}{1209600 \\mu^{4}} - \\frac{6221 s u}{69120 \\mu^{4}} - \\frac{115 s}{6144 \\mu^{4}} + \\frac{263 u^{25}}{1170505728 \\mu^{5}} - \\frac{29 u^{16}}{1828915200 \\mu^{5}} + \\frac{483229 u^{9}}{16257024000 \\mu^{5}} - \\frac{117581 u^{4}}{42336000 \\mu^{5}} - \\frac{407131 u}{4147200 \\mu^{5}} + \\frac{16741}{165888 \\mu^{5}}\\right) + D^{5} \\left(\\frac{25 s^{2} u^{4}}{18432 \\mu^{3}} - \\frac{s^{2}}{512 \\mu^{3}} - \\frac{s u^{16}}{1105920 \\mu^{4}} + \\frac{2123 s u^{4}}{884736 \\mu^{4}} + \\frac{11 s}{4096 \\mu^{4}} + \\frac{u^{36}}{235929600 \\mu^{5}} + \\frac{u^{16}}{9830400 \\mu^{5}} + \\frac{3997 u^{4}}{3145728 \\mu^{5}} - \\frac{1499}{1179648 \\mu^{5}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 6. Analyze selected coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^4 D$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_{2,0}}, 41*u**16/(27095040*mu**5) + u**9*(-455*mu*s - 103)/(17640000*mu**5) + u**4*(1200*mu**2*s**2 - 20310*mu*s - 24197)/(8640000*mu**5) + u*(-100*mu**2*s**2 - 305*mu*s - 157)/(2880*mu**5) + (-1152*mu**2*s**2 + 1568*mu*s + 2113)/(36864*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_{2,0}} = \\frac{41 u^{16}}{27095040 \\mu^{5}} + \\frac{u^{9} \\left(- 455 \\mu s - 103\\right)}{17640000 \\mu^{5}} + \\frac{u^{4} \\left(1200 \\mu^{2} s^{2} - 20310 \\mu s - 24197\\right)}{8640000 \\mu^{5}} + \\frac{u \\left(- 100 \\mu^{2} s^{2} - 305 \\mu s - 157\\right)}{2880 \\mu^{5}} + \\frac{- 1152 \\mu^{2} s^{2} + 1568 \\mu s + 2113}{36864 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^2 D^3$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_{2,1}}, 263*u**25/(1170505728*mu**5) + u**16*(-1575*mu*s - 29)/(1828915200*mu**5) + u**9*(-458640*mu*s + 483229)/(16257024000*mu**5) + u**4*(36750*mu**2*s**2 - 10885*mu*s - 117581)/(42336000*mu**5) + u*(14400*mu**3*s**3 - 27000*mu**2*s**2 - 373260*mu*s - 407131)/(4147200*mu**5) + (-2592*mu**2*s**2 - 3105*mu*s + 16741)/(165888*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_{2,1}} = \\frac{263 u^{25}}{1170505728 \\mu^{5}} + \\frac{u^{16} \\left(- 1575 \\mu s - 29\\right)}{1828915200 \\mu^{5}} + \\frac{u^{9} \\left(- 458640 \\mu s + 483229\\right)}{16257024000 \\mu^{5}} + \\frac{u^{4} \\left(36750 \\mu^{2} s^{2} - 10885 \\mu s - 117581\\right)}{42336000 \\mu^{5}} + \\frac{u \\left(14400 \\mu^{3} s^{3} - 27000 \\mu^{2} s^{2} - 373260 \\mu s - 407131\\right)}{4147200 \\mu^{5}} + \\frac{- 2592 \\mu^{2} s^{2} - 3105 \\mu s + 16741}{165888 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $D^5$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({l_{2,2}}, u**36/(235929600*mu**5) + u**16*(-80*mu*s + 9)/(88473600*mu**5) + u**4*(38400*mu**2*s**2 + 67936*mu*s + 35973)/(28311552*mu**5) + (-2304*mu**2*s**2 + 3168*mu*s - 1499)/(1179648*mu**5))"
            ],
            "text/latex": "$\\displaystyle {l_{2,2}} = \\frac{u^{36}}{235929600 \\mu^{5}} + \\frac{u^{16} \\left(- 80 \\mu s + 9\\right)}{88473600 \\mu^{5}} + \\frac{u^{4} \\left(38400 \\mu^{2} s^{2} + 67936 \\mu s + 35973\\right)}{28311552 \\mu^{5}} + \\frac{- 2304 \\mu^{2} s^{2} + 3168 \\mu s - 1499}{1179648 \\mu^{5}}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of mode 2 for $q^{(5)}$\"))\n",
        "\n",
        "# 1. Define the function for the mode-2 term\n",
        "q = Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 2\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "\n",
        "display(Markdown(\"Source mode 2:\"))\n",
        "display(source_modes4[2])\n",
        "\n",
        "# 3. Set up the ODE with d0, d1, d3, and d4 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-4*mu * q(s)- source_modes4[2].subs(d0, sol_d0).subs(d1, sol_d1).subs(d3, sol_d3).subs(d4, sol_d4))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for mode 2:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol.expand()))\n",
        "\n",
        "# 5. Store the result\n",
        "display(Markdown(\"### 4. Store the result\"))\n",
        "\n",
        "sol_l2 = sp.Lambda(s, sp.expand(ode_sol))\n",
        "\n",
        "display(Markdown(\"Solution for mode 2:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_2}(s)\"),sol_l2(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "\n",
        "# Collect selected powers for readability.\n",
        "l2_expr = sp.collect(sol_l2(s),[C**4 * D, C**2 * D**3, D**5]).subs(sp.exp(-mu*s), u)\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu*s), u))\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_2}(s)\"),l2_expr))\n",
        "\n",
        "# 7. Analyze selected coefficients\n",
        "display(Markdown(\"### 6. Analyze selected coefficients\"))\n",
        "display(Markdown(r\"Coefficient of $C^4 D$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_{2,0}}\"),sp.Poly(l2_expr.coeff(C**4 * D), u).as_expr()))\n",
        "display(Markdown(r\"Coefficient of $C^2 D^3$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_{2,1}}\"),sp.Poly(l2_expr.coeff(C**2 * D**3), u).as_expr()))\n",
        "display(Markdown(r\"Coefficient of $D^5$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{l_{2,2}}\"),sp.Poly(l2_expr.coeff(D**5), u).as_expr()))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "G0LWKJeP5hsG"
      },
      "source": [
        "---\n",
        "##10.Sixth-order propagator $q^{(6)}$\n",
        "\n",
        "The sixth-order propagator is driven by $w_\\mathrm{A} q^{(5)}$\n",
        "At sixth-order, the only contribution needed for the final spatially averaged partition function is the constant mode:\n",
        "\n",
        "$$\n",
        "q^{(6)}(x,s)= m_0(s)+ \\cdots\n",
        "$$\n",
        "\n",
        "This is why the notebook solves only the constant term at this order. Nonconstant sixth-order modes vanish after integration over one lamellar period.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "5-Lgnega5jA2",
        "outputId": "fea555de-18be-4865-c4b4-90d767fb9e29"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of sixth-order source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Construct the original coupling term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Original source term:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(source, (C*cos(k*x) + D*cos(2*k*x))*(l0(s) + l1(s)*cos(k*x) + l10(s)*cos(10*k*x) + l2(s)*cos(2*k*x) + l3(s)*cos(3*k*x) + l4(s)*cos(4*k*x) + l5(s)*cos(5*k*x) + l6(s)*cos(6*k*x) + l7(s)*cos(7*k*x) + l8(s)*cos(8*k*x) + l9(s)*cos(9*k*x)))"
            ],
            "text/latex": "$\\displaystyle source = \\left(C \\cos{\\left(k x \\right)} + D \\cos{\\left(2 k x \\right)}\\right) \\left(l_{0}{\\left(s \\right)} + l_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + l_{10}{\\left(s \\right)} \\cos{\\left(10 k x \\right)} + l_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + l_{3}{\\left(s \\right)} \\cos{\\left(3 k x \\right)} + l_{4}{\\left(s \\right)} \\cos{\\left(4 k x \\right)} + l_{5}{\\left(s \\right)} \\cos{\\left(5 k x \\right)} + l_{6}{\\left(s \\right)} \\cos{\\left(6 k x \\right)} + l_{7}{\\left(s \\right)} \\cos{\\left(7 k x \\right)} + l_{8}{\\left(s \\right)} \\cos{\\left(8 k x \\right)} + l_{9}{\\left(s \\right)} \\cos{\\left(9 k x \\right)}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Expand powers of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_poly_to_modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*l0(s)*cos(k*x) + C*l1(s)*cos(2*k*x)/2 + C*l1(s)/2 + C*l10(s)*cos(k*x)*cos(10*k*x) + C*l2(s)*cos(k*x)*cos(2*k*x) + C*l3(s)*cos(k*x)*cos(3*k*x) + C*l4(s)*cos(k*x)*cos(4*k*x) + C*l5(s)*cos(k*x)*cos(5*k*x) + C*l6(s)*cos(k*x)*cos(6*k*x) + C*l7(s)*cos(k*x)*cos(7*k*x) + C*l8(s)*cos(k*x)*cos(8*k*x) + C*l9(s)*cos(k*x)*cos(9*k*x) + D*l0(s)*cos(2*k*x) + D*l1(s)*cos(k*x)*cos(2*k*x) + D*l10(s)*cos(2*k*x)*cos(10*k*x) + D*l2(s)*cos(4*k*x)/2 + D*l2(s)/2 + D*l3(s)*cos(2*k*x)*cos(3*k*x) + D*l4(s)*cos(2*k*x)*cos(4*k*x) + D*l5(s)*cos(2*k*x)*cos(5*k*x) + D*l6(s)*cos(2*k*x)*cos(6*k*x) + D*l7(s)*cos(2*k*x)*cos(7*k*x) + D*l8(s)*cos(2*k*x)*cos(8*k*x) + D*l9(s)*cos(2*k*x)*cos(9*k*x))"
            ],
            "text/latex": "$\\displaystyle converted = C l_{0}{\\left(s \\right)} \\cos{\\left(k x \\right)} + \\frac{C l_{1}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}}{2} + \\frac{C l_{1}{\\left(s \\right)}}{2} + C l_{10}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(10 k x \\right)} + C l_{2}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + C l_{3}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(3 k x \\right)} + C l_{4}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(4 k x \\right)} + C l_{5}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(5 k x \\right)} + C l_{6}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(6 k x \\right)} + C l_{7}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(7 k x \\right)} + C l_{8}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(8 k x \\right)} + C l_{9}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(9 k x \\right)} + D l_{0}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + D l_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} \\cos{\\left(2 k x \\right)} + D l_{10}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(10 k x \\right)} + \\frac{D l_{2}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}}{2} + \\frac{D l_{2}{\\left(s \\right)}}{2} + D l_{3}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(3 k x \\right)} + D l_{4}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(4 k x \\right)} + D l_{5}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(5 k x \\right)} + D l_{6}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(6 k x \\right)} + D l_{7}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(7 k x \\right)} + D l_{8}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(8 k x \\right)} + D l_{9}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} \\cos{\\left(9 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Decompose products of cosine functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "After applying cos_product_decompose:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(converted, C*l1(s)/2 + D*l10(s)*cos(12*k*x)/2 + D*l2(s)/2 + (C*l10(s)/2 + D*l9(s)/2)*cos(11*k*x) + (C*l9(s)/2 + D*l8(s)/2)*cos(10*k*x) + (C*l10(s)/2 + C*l8(s)/2 + D*l7(s)/2)*cos(9*k*x) + (C*l0(s) + C*l2(s)/2 + D*l1(s)/2 + D*l3(s)/2)*cos(k*x) + (C*l1(s)/2 + C*l3(s)/2 + D*l0(s) + D*l4(s)/2)*cos(2*k*x) + (C*l2(s)/2 + C*l4(s)/2 + D*l1(s)/2 + D*l5(s)/2)*cos(3*k*x) + (C*l3(s)/2 + C*l5(s)/2 + D*l2(s)/2 + D*l6(s)/2)*cos(4*k*x) + (C*l4(s)/2 + C*l6(s)/2 + D*l3(s)/2 + D*l7(s)/2)*cos(5*k*x) + (C*l5(s)/2 + C*l7(s)/2 + D*l4(s)/2 + D*l8(s)/2)*cos(6*k*x) + (C*l6(s)/2 + C*l8(s)/2 + D*l5(s)/2 + D*l9(s)/2)*cos(7*k*x) + (C*l7(s)/2 + C*l9(s)/2 + D*l10(s)/2 + D*l6(s)/2)*cos(8*k*x))"
            ],
            "text/latex": "$\\displaystyle converted = \\frac{C l_{1}{\\left(s \\right)}}{2} + \\frac{D l_{10}{\\left(s \\right)} \\cos{\\left(12 k x \\right)}}{2} + \\frac{D l_{2}{\\left(s \\right)}}{2} + \\left(\\frac{C l_{10}{\\left(s \\right)}}{2} + \\frac{D l_{9}{\\left(s \\right)}}{2}\\right) \\cos{\\left(11 k x \\right)} + \\left(\\frac{C l_{9}{\\left(s \\right)}}{2} + \\frac{D l_{8}{\\left(s \\right)}}{2}\\right) \\cos{\\left(10 k x \\right)} + \\left(\\frac{C l_{10}{\\left(s \\right)}}{2} + \\frac{C l_{8}{\\left(s \\right)}}{2} + \\frac{D l_{7}{\\left(s \\right)}}{2}\\right) \\cos{\\left(9 k x \\right)} + \\left(C l_{0}{\\left(s \\right)} + \\frac{C l_{2}{\\left(s \\right)}}{2} + \\frac{D l_{1}{\\left(s \\right)}}{2} + \\frac{D l_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(k x \\right)} + \\left(\\frac{C l_{1}{\\left(s \\right)}}{2} + \\frac{C l_{3}{\\left(s \\right)}}{2} + D l_{0}{\\left(s \\right)} + \\frac{D l_{4}{\\left(s \\right)}}{2}\\right) \\cos{\\left(2 k x \\right)} + \\left(\\frac{C l_{2}{\\left(s \\right)}}{2} + \\frac{C l_{4}{\\left(s \\right)}}{2} + \\frac{D l_{1}{\\left(s \\right)}}{2} + \\frac{D l_{5}{\\left(s \\right)}}{2}\\right) \\cos{\\left(3 k x \\right)} + \\left(\\frac{C l_{3}{\\left(s \\right)}}{2} + \\frac{C l_{5}{\\left(s \\right)}}{2} + \\frac{D l_{2}{\\left(s \\right)}}{2} + \\frac{D l_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{C l_{4}{\\left(s \\right)}}{2} + \\frac{C l_{6}{\\left(s \\right)}}{2} + \\frac{D l_{3}{\\left(s \\right)}}{2} + \\frac{D l_{7}{\\left(s \\right)}}{2}\\right) \\cos{\\left(5 k x \\right)} + \\left(\\frac{C l_{5}{\\left(s \\right)}}{2} + \\frac{C l_{7}{\\left(s \\right)}}{2} + \\frac{D l_{4}{\\left(s \\right)}}{2} + \\frac{D l_{8}{\\left(s \\right)}}{2}\\right) \\cos{\\left(6 k x \\right)} + \\left(\\frac{C l_{6}{\\left(s \\right)}}{2} + \\frac{C l_{8}{\\left(s \\right)}}{2} + \\frac{D l_{5}{\\left(s \\right)}}{2} + \\frac{D l_{9}{\\left(s \\right)}}{2}\\right) \\cos{\\left(7 k x \\right)} + \\left(\\frac{C l_{7}{\\left(s \\right)}}{2} + \\frac{C l_{9}{\\left(s \\right)}}{2} + \\frac{D l_{10}{\\left(s \\right)}}{2} + \\frac{D l_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(8 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Collect cosine-mode coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected source modes:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l1(s)/2 + D*l2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{1}{\\left(s \\right)}}{2} + \\frac{D l_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 1:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l0(s) + C*l2(s)/2 + D*l1(s)/2 + D*l3(s)/2"
            ],
            "text/latex": "$\\displaystyle C l_{0}{\\left(s \\right)} + \\frac{C l_{2}{\\left(s \\right)}}{2} + \\frac{D l_{1}{\\left(s \\right)}}{2} + \\frac{D l_{3}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 2:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l1(s)/2 + C*l3(s)/2 + D*l0(s) + D*l4(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{1}{\\left(s \\right)}}{2} + \\frac{C l_{3}{\\left(s \\right)}}{2} + D l_{0}{\\left(s \\right)} + \\frac{D l_{4}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 3:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l2(s)/2 + C*l4(s)/2 + D*l1(s)/2 + D*l5(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{2}{\\left(s \\right)}}{2} + \\frac{C l_{4}{\\left(s \\right)}}{2} + \\frac{D l_{1}{\\left(s \\right)}}{2} + \\frac{D l_{5}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 4:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l3(s)/2 + C*l5(s)/2 + D*l2(s)/2 + D*l6(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{3}{\\left(s \\right)}}{2} + \\frac{C l_{5}{\\left(s \\right)}}{2} + \\frac{D l_{2}{\\left(s \\right)}}{2} + \\frac{D l_{6}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 5:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l4(s)/2 + C*l6(s)/2 + D*l3(s)/2 + D*l7(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{4}{\\left(s \\right)}}{2} + \\frac{C l_{6}{\\left(s \\right)}}{2} + \\frac{D l_{3}{\\left(s \\right)}}{2} + \\frac{D l_{7}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 6:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l5(s)/2 + C*l7(s)/2 + D*l4(s)/2 + D*l8(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{5}{\\left(s \\right)}}{2} + \\frac{C l_{7}{\\left(s \\right)}}{2} + \\frac{D l_{4}{\\left(s \\right)}}{2} + \\frac{D l_{8}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 7:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l6(s)/2 + C*l8(s)/2 + D*l5(s)/2 + D*l9(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{6}{\\left(s \\right)}}{2} + \\frac{C l_{8}{\\left(s \\right)}}{2} + \\frac{D l_{5}{\\left(s \\right)}}{2} + \\frac{D l_{9}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "mode 8:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l7(s)/2 + C*l9(s)/2 + D*l10(s)/2 + D*l6(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{7}{\\left(s \\right)}}{2} + \\frac{C l_{9}{\\left(s \\right)}}{2} + \\frac{D l_{10}{\\left(s \\right)}}{2} + \\frac{D l_{6}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Calculation of sixth-order source term\"))\n",
        "\n",
        "# 1. Define functions for modes 0 to 10\n",
        "l_funcs = [Function(f'l{i}') for i in range(11)]\n",
        "l0, l1, l2, l3, l4, l5, l6, l7, l8, l9, l10 = l_funcs\n",
        "\n",
        "# 2. Construct the initial coupling term\n",
        "display(Markdown(\"### 1. Construct the original coupling term\"))\n",
        "\n",
        "# Sum l_i(s)*cos(i*k*x) from i = 1 to 10, with l0(s) as the constant mode.\n",
        "source = (l0(s)+ sum(l_funcs[i](s) * sp.cos(i*k*x) for i in range(1, 11))) * w_A\n",
        "\n",
        "display(Markdown(\"Original source term:\"))\n",
        "display(sp.Eq(sp.Symbol(\"source\"), source))\n",
        "\n",
        "# 3. Convert polynomial cosine terms to linear modes\n",
        "display(Markdown(\"### 2. Expand powers of cosine functions\"))\n",
        "converted = cos_poly_to_modes(source, x)\n",
        "\n",
        "display(Markdown(\"After applying cos_poly_to_modes:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"), converted))\n",
        "\n",
        "# 4. Decompose products of cosines into sums of cosines\n",
        "display(Markdown(\"### 3. Decompose products of cosine functions\"))\n",
        "converted = cos_product_decompose(converted, x)\n",
        "\n",
        "# Use a list of cosine terms for a compact collected display.\n",
        "cos_terms = [sp.cos(i*k*x) for i in range(1, 15)]\n",
        "\n",
        "display(Markdown(\"After applying cos_product_decompose:\"))\n",
        "display(sp.Eq(sp.Symbol(\"converted\"),sp.collect(converted, cos_terms)))\n",
        "\n",
        "# 5. Collect and display coefficients for each frequency mode\n",
        "display(Markdown(\"### 4. Collect cosine-mode coefficients\"))\n",
        "\n",
        "source_modes5 = collect_cos_modes(converted, k, x)\n",
        "display(Markdown(\"Collected source modes:\"))\n",
        "\n",
        "for i in sorted(source_modes5):\n",
        "    display(Markdown(f\"mode {i}:\"))\n",
        "    display(source_modes5[i])"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "mVT-O-Wk51KE",
        "outputId": "25d424d8-c6c3-4ea4-e3c4-77f817a1b1bf"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Calculation of constant mode for $q^{(6)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Inspect the source term"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Source mode 0:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "C*l1(s)/2 + D*l2(s)/2"
            ],
            "text/latex": "$\\displaystyle \\frac{C l_{1}{\\left(s \\right)}}{2} + \\frac{D l_{2}{\\left(s \\right)}}{2}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Set up the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "ODE for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(Derivative(q(s), s), C**6*s**2/(16*mu**3) - 25*C**6*s**2*exp(-mu*s)/(576*mu**3) - 11*C**6*s/(32*mu**4) - 2123*C**6*s*exp(-mu*s)/(6912*mu**4) + C**6*s*exp(-4*mu*s)/(8640*mu**4) + 1499*C**6/(2304*mu**5) - 3997*C**6*exp(-mu*s)/(6144*mu**5) - C**6*exp(-4*mu*s)/(19200*mu**5) - C**6*exp(-9*mu*s)/(460800*mu**5) + 5*C**4*D**2*s**3*exp(-mu*s)/(192*mu**2) + 3*C**4*D**2*s**2/(64*mu**3) + 593*C**4*D**2*s**2*exp(-mu*s)/(2304*mu**3) - C**4*D**2*s**2*exp(-4*mu*s)/(14400*mu**3) + 89*C**4*D**2*s/(576*mu**4) + 53371*C**4*D**2*s*exp(-mu*s)/(69120*mu**4) + 2293*C**4*D**2*s*exp(-4*mu*s)/(864000*mu**4) + 169*C**4*D**2*s*exp(-9*mu*s)/(8064000*mu**4) - 305941*C**4*D**2/(331776*mu**5) + 15256859*C**4*D**2*exp(-mu*s)/(16588800*mu**5) + 63053*C**4*D**2*exp(-4*mu*s)/(25920000*mu**5) - 165427*C**4*D**2*exp(-9*mu*s)/(20321280000*mu**5) - 683*C**4*D**2*exp(-16*mu*s)/(406425600*mu**5) - C**2*D**4*s**4*exp(-mu*s)/(768*mu) - 49*C**2*D**4*s**3*exp(-mu*s)/(4608*mu**2) + 3*C**2*D**4*s**2/(256*mu**3) - 235*C**2*D**4*s**2*exp(-mu*s)/(18432*mu**3) - C**2*D**4*s**2*exp(-4*mu*s)/(2304*mu**3) + 361*C**2*D**4*s/(18432*mu**4) + 20183*C**2*D**4*s*exp(-mu*s)/(552960*mu**4) + 3947*C**2*D**4*s*exp(-4*mu*s)/(4838400*mu**4) + 169*C**2*D**4*s*exp(-9*mu*s)/(7372800*mu**4) + C**2*D**4*s*exp(-16*mu*s)/(2322432*mu**4) - 6665377*C**2*D**4/(132710400*mu**5) + 12729479*C**2*D**4*exp(-mu*s)/(265420800*mu**5) + 4641139*C**2*D**4*exp(-4*mu*s)/(2032128000*mu**5) - 4719167*C**2*D**4*exp(-9*mu*s)/(260112384000*mu**5) - 13207*C**2*D**4*exp(-16*mu*s)/(58525286400*mu**5) - 69169*C**2*D**4*exp(-25*mu*s)/(468202291200*mu**5) + D**6*s**2/(1024*mu**3) - 25*D**6*s**2*exp(-4*mu*s)/(36864*mu**3) - 11*D**6*s/(8192*mu**4) - 2123*D**6*s*exp(-4*mu*s)/(1769472*mu**4) + D**6*s*exp(-16*mu*s)/(2211840*mu**4) + 1499*D**6/(2359296*mu**5) - 3997*D**6*exp(-4*mu*s)/(6291456*mu**5) - D**6*exp(-16*mu*s)/(19660800*mu**5) - D**6*exp(-36*mu*s)/(471859200*mu**5))"
            ],
            "text/latex": "$\\displaystyle \\frac{d}{d s} q{\\left(s \\right)} = \\frac{C^{6} s^{2}}{16 \\mu^{3}} - \\frac{25 C^{6} s^{2} e^{- \\mu s}}{576 \\mu^{3}} - \\frac{11 C^{6} s}{32 \\mu^{4}} - \\frac{2123 C^{6} s e^{- \\mu s}}{6912 \\mu^{4}} + \\frac{C^{6} s e^{- 4 \\mu s}}{8640 \\mu^{4}} + \\frac{1499 C^{6}}{2304 \\mu^{5}} - \\frac{3997 C^{6} e^{- \\mu s}}{6144 \\mu^{5}} - \\frac{C^{6} e^{- 4 \\mu s}}{19200 \\mu^{5}} - \\frac{C^{6} e^{- 9 \\mu s}}{460800 \\mu^{5}} + \\frac{5 C^{4} D^{2} s^{3} e^{- \\mu s}}{192 \\mu^{2}} + \\frac{3 C^{4} D^{2} s^{2}}{64 \\mu^{3}} + \\frac{593 C^{4} D^{2} s^{2} e^{- \\mu s}}{2304 \\mu^{3}} - \\frac{C^{4} D^{2} s^{2} e^{- 4 \\mu s}}{14400 \\mu^{3}} + \\frac{89 C^{4} D^{2} s}{576 \\mu^{4}} + \\frac{53371 C^{4} D^{2} s e^{- \\mu s}}{69120 \\mu^{4}} + \\frac{2293 C^{4} D^{2} s e^{- 4 \\mu s}}{864000 \\mu^{4}} + \\frac{169 C^{4} D^{2} s e^{- 9 \\mu s}}{8064000 \\mu^{4}} - \\frac{305941 C^{4} D^{2}}{331776 \\mu^{5}} + \\frac{15256859 C^{4} D^{2} e^{- \\mu s}}{16588800 \\mu^{5}} + \\frac{63053 C^{4} D^{2} e^{- 4 \\mu s}}{25920000 \\mu^{5}} - \\frac{165427 C^{4} D^{2} e^{- 9 \\mu s}}{20321280000 \\mu^{5}} - \\frac{683 C^{4} D^{2} e^{- 16 \\mu s}}{406425600 \\mu^{5}} - \\frac{C^{2} D^{4} s^{4} e^{- \\mu s}}{768 \\mu} - \\frac{49 C^{2} D^{4} s^{3} e^{- \\mu s}}{4608 \\mu^{2}} + \\frac{3 C^{2} D^{4} s^{2}}{256 \\mu^{3}} - \\frac{235 C^{2} D^{4} s^{2} e^{- \\mu s}}{18432 \\mu^{3}} - \\frac{C^{2} D^{4} s^{2} e^{- 4 \\mu s}}{2304 \\mu^{3}} + \\frac{361 C^{2} D^{4} s}{18432 \\mu^{4}} + \\frac{20183 C^{2} D^{4} s e^{- \\mu s}}{552960 \\mu^{4}} + \\frac{3947 C^{2} D^{4} s e^{- 4 \\mu s}}{4838400 \\mu^{4}} + \\frac{169 C^{2} D^{4} s e^{- 9 \\mu s}}{7372800 \\mu^{4}} + \\frac{C^{2} D^{4} s e^{- 16 \\mu s}}{2322432 \\mu^{4}} - \\frac{6665377 C^{2} D^{4}}{132710400 \\mu^{5}} + \\frac{12729479 C^{2} D^{4} e^{- \\mu s}}{265420800 \\mu^{5}} + \\frac{4641139 C^{2} D^{4} e^{- 4 \\mu s}}{2032128000 \\mu^{5}} - \\frac{4719167 C^{2} D^{4} e^{- 9 \\mu s}}{260112384000 \\mu^{5}} - \\frac{13207 C^{2} D^{4} e^{- 16 \\mu s}}{58525286400 \\mu^{5}} - \\frac{69169 C^{2} D^{4} e^{- 25 \\mu s}}{468202291200 \\mu^{5}} + \\frac{D^{6} s^{2}}{1024 \\mu^{3}} - \\frac{25 D^{6} s^{2} e^{- 4 \\mu s}}{36864 \\mu^{3}} - \\frac{11 D^{6} s}{8192 \\mu^{4}} - \\frac{2123 D^{6} s e^{- 4 \\mu s}}{1769472 \\mu^{4}} + \\frac{D^{6} s e^{- 16 \\mu s}}{2211840 \\mu^{4}} + \\frac{1499 D^{6}}{2359296 \\mu^{5}} - \\frac{3997 D^{6} e^{- 4 \\mu s}}{6291456 \\mu^{5}} - \\frac{D^{6} e^{- 16 \\mu s}}{19660800 \\mu^{5}} - \\frac{D^{6} e^{- 36 \\mu s}}{471859200 \\mu^{5}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Solve the ODE"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Raw solution:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q(s), C**6*s**3/(48*mu**3) - 11*C**6*s**2/(64*mu**4) + 25*C**6*s**2*exp(-mu*s)/(576*mu**4) + 1499*C**6*s/(2304*mu**5) + 2723*C**6*s*exp(-mu*s)/(6912*mu**5) - C**6*s*exp(-4*mu*s)/(34560*mu**5) + 57757*C**6*exp(-mu*s)/(55296*mu**6) + C**6*exp(-4*mu*s)/(172800*mu**6) + C**6*exp(-9*mu*s)/(4147200*mu**6) + C**4*D**2*s**3/(64*mu**3) - 5*C**4*D**2*s**3*exp(-mu*s)/(192*mu**3) + 89*C**4*D**2*s**2/(1152*mu**4) - 773*C**4*D**2*s**2*exp(-mu*s)/(2304*mu**4) + C**4*D**2*s**2*exp(-4*mu*s)/(57600*mu**4) - 305941*C**4*D**2*s/(331776*mu**5) - 99751*C**4*D**2*s*exp(-mu*s)/(69120*mu**5) - 2263*C**4*D**2*s*exp(-4*mu*s)/(3456000*mu**5) - 169*C**4*D**2*s*exp(-9*mu*s)/(72576000*mu**5) - 39197099*C**4*D**2*exp(-mu*s)/(16588800*mu**6) - 160051*C**4*D**2*exp(-4*mu*s)/(207360000*mu**6) + 13123*C**4*D**2*exp(-9*mu*s)/(20321280000*mu**6) + 683*C**4*D**2*exp(-16*mu*s)/(6502809600*mu**6) + C**2*D**4*s**4*exp(-mu*s)/(768*mu**2) + C**2*D**4*s**3/(256*mu**3) + 73*C**2*D**4*s**3*exp(-mu*s)/(4608*mu**3) + 361*C**2*D**4*s**2/(36864*mu**4) + 1111*C**2*D**4*s**2*exp(-mu*s)/(18432*mu**4) + C**2*D**4*s**2*exp(-4*mu*s)/(9216*mu**4) - 6665377*C**2*D**4*s/(132710400*mu**5) + 46477*C**2*D**4*s*exp(-mu*s)/(552960*mu**5) - 2897*C**2*D**4*s*exp(-4*mu*s)/(19353600*mu**5) - 169*C**2*D**4*s*exp(-9*mu*s)/(66355200*mu**5) - C**2*D**4*s*exp(-16*mu*s)/(37158912*mu**5) + 9579481*C**2*D**4*exp(-mu*s)/(265420800*mu**6) - 1236331*C**2*D**4*exp(-4*mu*s)/(2032128000*mu**6) + 450743*C**2*D**4*exp(-9*mu*s)/(260112384000*mu**6) + 727*C**2*D**4*exp(-16*mu*s)/(58525286400*mu**6) + 69169*C**2*D**4*exp(-25*mu*s)/(11705057280000*mu**6) + D**6*s**3/(3072*mu**3) - 11*D**6*s**2/(16384*mu**4) + 25*D**6*s**2*exp(-4*mu*s)/(147456*mu**4) + 1499*D**6*s/(2359296*mu**5) + 2723*D**6*s*exp(-4*mu*s)/(7077888*mu**5) - D**6*s*exp(-16*mu*s)/(35389440*mu**5) + 57757*D**6*exp(-4*mu*s)/(226492416*mu**6) + D**6*exp(-16*mu*s)/(707788800*mu**6) + D**6*exp(-36*mu*s)/(16986931200*mu**6) + (-55447040000*C**6 + 125471650000*C**4*D**2 - 1883693168*C**2*D**4 - 13536875*D**6)/(53084160000*mu**6))"
            ],
            "text/latex": "$\\displaystyle q{\\left(s \\right)} = \\frac{C^{6} s^{3}}{48 \\mu^{3}} - \\frac{11 C^{6} s^{2}}{64 \\mu^{4}} + \\frac{25 C^{6} s^{2} e^{- \\mu s}}{576 \\mu^{4}} + \\frac{1499 C^{6} s}{2304 \\mu^{5}} + \\frac{2723 C^{6} s e^{- \\mu s}}{6912 \\mu^{5}} - \\frac{C^{6} s e^{- 4 \\mu s}}{34560 \\mu^{5}} + \\frac{57757 C^{6} e^{- \\mu s}}{55296 \\mu^{6}} + \\frac{C^{6} e^{- 4 \\mu s}}{172800 \\mu^{6}} + \\frac{C^{6} e^{- 9 \\mu s}}{4147200 \\mu^{6}} + \\frac{C^{4} D^{2} s^{3}}{64 \\mu^{3}} - \\frac{5 C^{4} D^{2} s^{3} e^{- \\mu s}}{192 \\mu^{3}} + \\frac{89 C^{4} D^{2} s^{2}}{1152 \\mu^{4}} - \\frac{773 C^{4} D^{2} s^{2} e^{- \\mu s}}{2304 \\mu^{4}} + \\frac{C^{4} D^{2} s^{2} e^{- 4 \\mu s}}{57600 \\mu^{4}} - \\frac{305941 C^{4} D^{2} s}{331776 \\mu^{5}} - \\frac{99751 C^{4} D^{2} s e^{- \\mu s}}{69120 \\mu^{5}} - \\frac{2263 C^{4} D^{2} s e^{- 4 \\mu s}}{3456000 \\mu^{5}} - \\frac{169 C^{4} D^{2} s e^{- 9 \\mu s}}{72576000 \\mu^{5}} - \\frac{39197099 C^{4} D^{2} e^{- \\mu s}}{16588800 \\mu^{6}} - \\frac{160051 C^{4} D^{2} e^{- 4 \\mu s}}{207360000 \\mu^{6}} + \\frac{13123 C^{4} D^{2} e^{- 9 \\mu s}}{20321280000 \\mu^{6}} + \\frac{683 C^{4} D^{2} e^{- 16 \\mu s}}{6502809600 \\mu^{6}} + \\frac{C^{2} D^{4} s^{4} e^{- \\mu s}}{768 \\mu^{2}} + \\frac{C^{2} D^{4} s^{3}}{256 \\mu^{3}} + \\frac{73 C^{2} D^{4} s^{3} e^{- \\mu s}}{4608 \\mu^{3}} + \\frac{361 C^{2} D^{4} s^{2}}{36864 \\mu^{4}} + \\frac{1111 C^{2} D^{4} s^{2} e^{- \\mu s}}{18432 \\mu^{4}} + \\frac{C^{2} D^{4} s^{2} e^{- 4 \\mu s}}{9216 \\mu^{4}} - \\frac{6665377 C^{2} D^{4} s}{132710400 \\mu^{5}} + \\frac{46477 C^{2} D^{4} s e^{- \\mu s}}{552960 \\mu^{5}} - \\frac{2897 C^{2} D^{4} s e^{- 4 \\mu s}}{19353600 \\mu^{5}} - \\frac{169 C^{2} D^{4} s e^{- 9 \\mu s}}{66355200 \\mu^{5}} - \\frac{C^{2} D^{4} s e^{- 16 \\mu s}}{37158912 \\mu^{5}} + \\frac{9579481 C^{2} D^{4} e^{- \\mu s}}{265420800 \\mu^{6}} - \\frac{1236331 C^{2} D^{4} e^{- 4 \\mu s}}{2032128000 \\mu^{6}} + \\frac{450743 C^{2} D^{4} e^{- 9 \\mu s}}{260112384000 \\mu^{6}} + \\frac{727 C^{2} D^{4} e^{- 16 \\mu s}}{58525286400 \\mu^{6}} + \\frac{69169 C^{2} D^{4} e^{- 25 \\mu s}}{11705057280000 \\mu^{6}} + \\frac{D^{6} s^{3}}{3072 \\mu^{3}} - \\frac{11 D^{6} s^{2}}{16384 \\mu^{4}} + \\frac{25 D^{6} s^{2} e^{- 4 \\mu s}}{147456 \\mu^{4}} + \\frac{1499 D^{6} s}{2359296 \\mu^{5}} + \\frac{2723 D^{6} s e^{- 4 \\mu s}}{7077888 \\mu^{5}} - \\frac{D^{6} s e^{- 16 \\mu s}}{35389440 \\mu^{5}} + \\frac{57757 D^{6} e^{- 4 \\mu s}}{226492416 \\mu^{6}} + \\frac{D^{6} e^{- 16 \\mu s}}{707788800 \\mu^{6}} + \\frac{D^{6} e^{- 36 \\mu s}}{16986931200 \\mu^{6}} + \\frac{- 55447040000 C^{6} + 125471650000 C^{4} D^{2} - 1883693168 C^{2} D^{4} - 13536875 D^{6}}{53084160000 \\mu^{6}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Refine and store the result"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Solution for the constant mode:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({m_0}(s), C**6*s**3/(48*mu**3) - 11*C**6*s**2/(64*mu**4) + 1499*C**6*s/(2304*mu**5) - 21659*C**6/(20736*mu**6) + C**4*D**2*s**3/(64*mu**3) + 89*C**4*D**2*s**2/(1152*mu**4) - 305941*C**4*D**2*s/(331776*mu**5) + 12547165*C**4*D**2/(5308416*mu**6) + C**2*D**4*s**3/(256*mu**3) + 361*C**2*D**4*s**2/(36864*mu**4) - 6665377*C**2*D**4*s/(132710400*mu**5) - 117730823*C**2*D**4/(3317760000*mu**6) + 69169*C**2*D**4*exp(-25*mu*s)/(11705057280000*mu**6) + D**6*s**3/(3072*mu**3) - 11*D**6*s**2/(16384*mu**4) + 1499*D**6*s/(2359296*mu**5) - 21659*D**6/(84934656*mu**6) + D**6*exp(-36*mu*s)/(16986931200*mu**6) + (C**6/(4147200*mu**6) - 169*C**4*D**2*s/(72576000*mu**5) + 13123*C**4*D**2/(20321280000*mu**6) - 169*C**2*D**4*s/(66355200*mu**5) + 450743*C**2*D**4/(260112384000*mu**6))*exp(-9*mu*s) + (683*C**4*D**2/(6502809600*mu**6) - C**2*D**4*s/(37158912*mu**5) + 727*C**2*D**4/(58525286400*mu**6) - D**6*s/(35389440*mu**5) + D**6/(707788800*mu**6))*exp(-16*mu*s) + (-C**6*s/(34560*mu**5) + C**6/(172800*mu**6) + C**4*D**2*s**2/(57600*mu**4) - 2263*C**4*D**2*s/(3456000*mu**5) - 160051*C**4*D**2/(207360000*mu**6) + C**2*D**4*s**2/(9216*mu**4) - 2897*C**2*D**4*s/(19353600*mu**5) - 1236331*C**2*D**4/(2032128000*mu**6) + 25*D**6*s**2/(147456*mu**4) + 2723*D**6*s/(7077888*mu**5) + 57757*D**6/(226492416*mu**6))*exp(-4*mu*s) + (25*C**6*s**2/(576*mu**4) + 2723*C**6*s/(6912*mu**5) + 57757*C**6/(55296*mu**6) - 5*C**4*D**2*s**3/(192*mu**3) - 773*C**4*D**2*s**2/(2304*mu**4) - 99751*C**4*D**2*s/(69120*mu**5) - 39197099*C**4*D**2/(16588800*mu**6) + C**2*D**4*s**4/(768*mu**2) + 73*C**2*D**4*s**3/(4608*mu**3) + 1111*C**2*D**4*s**2/(18432*mu**4) + 46477*C**2*D**4*s/(552960*mu**5) + 9579481*C**2*D**4/(265420800*mu**6))*exp(-mu*s))"
            ],
            "text/latex": "$\\displaystyle {m_0}(s) = \\frac{C^{6} s^{3}}{48 \\mu^{3}} - \\frac{11 C^{6} s^{2}}{64 \\mu^{4}} + \\frac{1499 C^{6} s}{2304 \\mu^{5}} - \\frac{21659 C^{6}}{20736 \\mu^{6}} + \\frac{C^{4} D^{2} s^{3}}{64 \\mu^{3}} + \\frac{89 C^{4} D^{2} s^{2}}{1152 \\mu^{4}} - \\frac{305941 C^{4} D^{2} s}{331776 \\mu^{5}} + \\frac{12547165 C^{4} D^{2}}{5308416 \\mu^{6}} + \\frac{C^{2} D^{4} s^{3}}{256 \\mu^{3}} + \\frac{361 C^{2} D^{4} s^{2}}{36864 \\mu^{4}} - \\frac{6665377 C^{2} D^{4} s}{132710400 \\mu^{5}} - \\frac{117730823 C^{2} D^{4}}{3317760000 \\mu^{6}} + \\frac{69169 C^{2} D^{4} e^{- 25 \\mu s}}{11705057280000 \\mu^{6}} + \\frac{D^{6} s^{3}}{3072 \\mu^{3}} - \\frac{11 D^{6} s^{2}}{16384 \\mu^{4}} + \\frac{1499 D^{6} s}{2359296 \\mu^{5}} - \\frac{21659 D^{6}}{84934656 \\mu^{6}} + \\frac{D^{6} e^{- 36 \\mu s}}{16986931200 \\mu^{6}} + \\left(\\frac{C^{6}}{4147200 \\mu^{6}} - \\frac{169 C^{4} D^{2} s}{72576000 \\mu^{5}} + \\frac{13123 C^{4} D^{2}}{20321280000 \\mu^{6}} - \\frac{169 C^{2} D^{4} s}{66355200 \\mu^{5}} + \\frac{450743 C^{2} D^{4}}{260112384000 \\mu^{6}}\\right) e^{- 9 \\mu s} + \\left(\\frac{683 C^{4} D^{2}}{6502809600 \\mu^{6}} - \\frac{C^{2} D^{4} s}{37158912 \\mu^{5}} + \\frac{727 C^{2} D^{4}}{58525286400 \\mu^{6}} - \\frac{D^{6} s}{35389440 \\mu^{5}} + \\frac{D^{6}}{707788800 \\mu^{6}}\\right) e^{- 16 \\mu s} + \\left(- \\frac{C^{6} s}{34560 \\mu^{5}} + \\frac{C^{6}}{172800 \\mu^{6}} + \\frac{C^{4} D^{2} s^{2}}{57600 \\mu^{4}} - \\frac{2263 C^{4} D^{2} s}{3456000 \\mu^{5}} - \\frac{160051 C^{4} D^{2}}{207360000 \\mu^{6}} + \\frac{C^{2} D^{4} s^{2}}{9216 \\mu^{4}} - \\frac{2897 C^{2} D^{4} s}{19353600 \\mu^{5}} - \\frac{1236331 C^{2} D^{4}}{2032128000 \\mu^{6}} + \\frac{25 D^{6} s^{2}}{147456 \\mu^{4}} + \\frac{2723 D^{6} s}{7077888 \\mu^{5}} + \\frac{57757 D^{6}}{226492416 \\mu^{6}}\\right) e^{- 4 \\mu s} + \\left(\\frac{25 C^{6} s^{2}}{576 \\mu^{4}} + \\frac{2723 C^{6} s}{6912 \\mu^{5}} + \\frac{57757 C^{6}}{55296 \\mu^{6}} - \\frac{5 C^{4} D^{2} s^{3}}{192 \\mu^{3}} - \\frac{773 C^{4} D^{2} s^{2}}{2304 \\mu^{4}} - \\frac{99751 C^{4} D^{2} s}{69120 \\mu^{5}} - \\frac{39197099 C^{4} D^{2}}{16588800 \\mu^{6}} + \\frac{C^{2} D^{4} s^{4}}{768 \\mu^{2}} + \\frac{73 C^{2} D^{4} s^{3}}{4608 \\mu^{3}} + \\frac{1111 C^{2} D^{4} s^{2}}{18432 \\mu^{4}} + \\frac{46477 C^{2} D^{4} s}{552960 \\mu^{5}} + \\frac{9579481 C^{2} D^{4}}{265420800 \\mu^{6}}\\right) e^{- \\mu s}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Collect selected terms"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Substitution used for compact display:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(exp(-mu*s), u)"
            ],
            "text/latex": "$\\displaystyle e^{- \\mu s} = u$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Collected result:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({m_0}(s), C**6*(s**3/(48*mu**3) + 25*s**2*u/(576*mu**4) - 11*s**2/(64*mu**4) - s*u**4/(34560*mu**5) + 2723*s*u/(6912*mu**5) + 1499*s/(2304*mu**5) + u**9/(4147200*mu**6) + u**4/(172800*mu**6) + 57757*u/(55296*mu**6) - 21659/(20736*mu**6)) + C**4*D**2*(-5*s**3*u/(192*mu**3) + s**3/(64*mu**3) + s**2*u**4/(57600*mu**4) - 773*s**2*u/(2304*mu**4) + 89*s**2/(1152*mu**4) - 169*s*u**9/(72576000*mu**5) - 2263*s*u**4/(3456000*mu**5) - 99751*s*u/(69120*mu**5) - 305941*s/(331776*mu**5) + 683*u**16/(6502809600*mu**6) + 13123*u**9/(20321280000*mu**6) - 160051*u**4/(207360000*mu**6) - 39197099*u/(16588800*mu**6) + 12547165/(5308416*mu**6)) + C**2*D**4*(s**4*u/(768*mu**2) + 73*s**3*u/(4608*mu**3) + s**3/(256*mu**3) + s**2*u**4/(9216*mu**4) + 1111*s**2*u/(18432*mu**4) + 361*s**2/(36864*mu**4) - s*u**16/(37158912*mu**5) - 169*s*u**9/(66355200*mu**5) - 2897*s*u**4/(19353600*mu**5) + 46477*s*u/(552960*mu**5) - 6665377*s/(132710400*mu**5) + 69169*u**25/(11705057280000*mu**6) + 727*u**16/(58525286400*mu**6) + 450743*u**9/(260112384000*mu**6) - 1236331*u**4/(2032128000*mu**6) + 9579481*u/(265420800*mu**6) - 117730823/(3317760000*mu**6)) + D**6*(s**3/(3072*mu**3) + 25*s**2*u**4/(147456*mu**4) - 11*s**2/(16384*mu**4) - s*u**16/(35389440*mu**5) + 2723*s*u**4/(7077888*mu**5) + 1499*s/(2359296*mu**5) + u**36/(16986931200*mu**6) + u**16/(707788800*mu**6) + 57757*u**4/(226492416*mu**6) - 21659/(84934656*mu**6)))"
            ],
            "text/latex": "$\\displaystyle {m_0}(s) = C^{6} \\left(\\frac{s^{3}}{48 \\mu^{3}} + \\frac{25 s^{2} u}{576 \\mu^{4}} - \\frac{11 s^{2}}{64 \\mu^{4}} - \\frac{s u^{4}}{34560 \\mu^{5}} + \\frac{2723 s u}{6912 \\mu^{5}} + \\frac{1499 s}{2304 \\mu^{5}} + \\frac{u^{9}}{4147200 \\mu^{6}} + \\frac{u^{4}}{172800 \\mu^{6}} + \\frac{57757 u}{55296 \\mu^{6}} - \\frac{21659}{20736 \\mu^{6}}\\right) + C^{4} D^{2} \\left(- \\frac{5 s^{3} u}{192 \\mu^{3}} + \\frac{s^{3}}{64 \\mu^{3}} + \\frac{s^{2} u^{4}}{57600 \\mu^{4}} - \\frac{773 s^{2} u}{2304 \\mu^{4}} + \\frac{89 s^{2}}{1152 \\mu^{4}} - \\frac{169 s u^{9}}{72576000 \\mu^{5}} - \\frac{2263 s u^{4}}{3456000 \\mu^{5}} - \\frac{99751 s u}{69120 \\mu^{5}} - \\frac{305941 s}{331776 \\mu^{5}} + \\frac{683 u^{16}}{6502809600 \\mu^{6}} + \\frac{13123 u^{9}}{20321280000 \\mu^{6}} - \\frac{160051 u^{4}}{207360000 \\mu^{6}} - \\frac{39197099 u}{16588800 \\mu^{6}} + \\frac{12547165}{5308416 \\mu^{6}}\\right) + C^{2} D^{4} \\left(\\frac{s^{4} u}{768 \\mu^{2}} + \\frac{73 s^{3} u}{4608 \\mu^{3}} + \\frac{s^{3}}{256 \\mu^{3}} + \\frac{s^{2} u^{4}}{9216 \\mu^{4}} + \\frac{1111 s^{2} u}{18432 \\mu^{4}} + \\frac{361 s^{2}}{36864 \\mu^{4}} - \\frac{s u^{16}}{37158912 \\mu^{5}} - \\frac{169 s u^{9}}{66355200 \\mu^{5}} - \\frac{2897 s u^{4}}{19353600 \\mu^{5}} + \\frac{46477 s u}{552960 \\mu^{5}} - \\frac{6665377 s}{132710400 \\mu^{5}} + \\frac{69169 u^{25}}{11705057280000 \\mu^{6}} + \\frac{727 u^{16}}{58525286400 \\mu^{6}} + \\frac{450743 u^{9}}{260112384000 \\mu^{6}} - \\frac{1236331 u^{4}}{2032128000 \\mu^{6}} + \\frac{9579481 u}{265420800 \\mu^{6}} - \\frac{117730823}{3317760000 \\mu^{6}}\\right) + D^{6} \\left(\\frac{s^{3}}{3072 \\mu^{3}} + \\frac{25 s^{2} u^{4}}{147456 \\mu^{4}} - \\frac{11 s^{2}}{16384 \\mu^{4}} - \\frac{s u^{16}}{35389440 \\mu^{5}} + \\frac{2723 s u^{4}}{7077888 \\mu^{5}} + \\frac{1499 s}{2359296 \\mu^{5}} + \\frac{u^{36}}{16986931200 \\mu^{6}} + \\frac{u^{16}}{707788800 \\mu^{6}} + \\frac{57757 u^{4}}{226492416 \\mu^{6}} - \\frac{21659}{84934656 \\mu^{6}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 6. Analyze selected coefficients"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^6$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({m_{0,0}}, u**9/(4147200*mu**6) + u**4*(-5*mu*s + 1)/(172800*mu**6) + u*(2400*mu**2*s**2 + 21784*mu*s + 57757)/(55296*mu**6) + (432*mu**3*s**3 - 3564*mu**2*s**2 + 13491*mu*s - 21659)/(20736*mu**6))"
            ],
            "text/latex": "$\\displaystyle {m_{0,0}} = \\frac{u^{9}}{4147200 \\mu^{6}} + \\frac{u^{4} \\left(- 5 \\mu s + 1\\right)}{172800 \\mu^{6}} + \\frac{u \\left(2400 \\mu^{2} s^{2} + 21784 \\mu s + 57757\\right)}{55296 \\mu^{6}} + \\frac{432 \\mu^{3} s^{3} - 3564 \\mu^{2} s^{2} + 13491 \\mu s - 21659}{20736 \\mu^{6}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^4 D^2$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({m_{0,1}}, 683*u**16/(6502809600*mu**6) + u**9*(-47320*mu*s + 13123)/(20321280000*mu**6) + u**4*(3600*mu**2*s**2 - 135780*mu*s - 160051)/(207360000*mu**6) + u*(-432000*mu**3*s**3 - 5565600*mu**2*s**2 - 23940240*mu*s - 39197099)/(16588800*mu**6) + (82944*mu**3*s**3 + 410112*mu**2*s**2 - 4895056*mu*s + 12547165)/(5308416*mu**6))"
            ],
            "text/latex": "$\\displaystyle {m_{0,1}} = \\frac{683 u^{16}}{6502809600 \\mu^{6}} + \\frac{u^{9} \\left(- 47320 \\mu s + 13123\\right)}{20321280000 \\mu^{6}} + \\frac{u^{4} \\left(3600 \\mu^{2} s^{2} - 135780 \\mu s - 160051\\right)}{207360000 \\mu^{6}} + \\frac{u \\left(- 432000 \\mu^{3} s^{3} - 5565600 \\mu^{2} s^{2} - 23940240 \\mu s - 39197099\\right)}{16588800 \\mu^{6}} + \\frac{82944 \\mu^{3} s^{3} + 410112 \\mu^{2} s^{2} - 4895056 \\mu s + 12547165}{5308416 \\mu^{6}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $C^2 D^4$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({m_{0,2}}, 69169*u**25/(11705057280000*mu**6) + u**16*(-1575*mu*s + 727)/(58525286400*mu**6) + u**9*(-662480*mu*s + 450743)/(260112384000*mu**6) + u**4*(220500*mu**2*s**2 - 304185*mu*s - 1236331)/(2032128000*mu**6) + u*(345600*mu**4*s**4 + 4204800*mu**3*s**3 + 15998400*mu**2*s**2 + 22308960*mu*s + 9579481)/(265420800*mu**6) + (12960000*mu**3*s**3 + 32490000*mu**2*s**2 - 166634425*mu*s - 117730823)/(3317760000*mu**6))"
            ],
            "text/latex": "$\\displaystyle {m_{0,2}} = \\frac{69169 u^{25}}{11705057280000 \\mu^{6}} + \\frac{u^{16} \\left(- 1575 \\mu s + 727\\right)}{58525286400 \\mu^{6}} + \\frac{u^{9} \\left(- 662480 \\mu s + 450743\\right)}{260112384000 \\mu^{6}} + \\frac{u^{4} \\left(220500 \\mu^{2} s^{2} - 304185 \\mu s - 1236331\\right)}{2032128000 \\mu^{6}} + \\frac{u \\left(345600 \\mu^{4} s^{4} + 4204800 \\mu^{3} s^{3} + 15998400 \\mu^{2} s^{2} + 22308960 \\mu s + 9579481\\right)}{265420800 \\mu^{6}} + \\frac{12960000 \\mu^{3} s^{3} + 32490000 \\mu^{2} s^{2} - 166634425 \\mu s - 117730823}{3317760000 \\mu^{6}}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Coefficient of $D^6$:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq({m_{0,3}}, u**36/(16986931200*mu**6) + u**16*(-20*mu*s + 1)/(707788800*mu**6) + u**4*(38400*mu**2*s**2 + 87136*mu*s + 57757)/(226492416*mu**6) + (27648*mu**3*s**3 - 57024*mu**2*s**2 + 53964*mu*s - 21659)/(84934656*mu**6))"
            ],
            "text/latex": "$\\displaystyle {m_{0,3}} = \\frac{u^{36}}{16986931200 \\mu^{6}} + \\frac{u^{16} \\left(- 20 \\mu s + 1\\right)}{707788800 \\mu^{6}} + \\frac{u^{4} \\left(38400 \\mu^{2} s^{2} + 87136 \\mu s + 57757\\right)}{226492416 \\mu^{6}} + \\frac{27648 \\mu^{3} s^{3} - 57024 \\mu^{2} s^{2} + 53964 \\mu s - 21659}{84934656 \\mu^{6}}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Calculation of constant mode for $q^{(6)}$\"))\n",
        "\n",
        "# 1. Define the function for the constant term\n",
        "q = sp.Function('q')\n",
        "\n",
        "# 2. Display the source term for mode 0\n",
        "display(Markdown(\"### 1. Inspect the source term\"))\n",
        "display(Markdown(\"Source mode 0:\"))\n",
        "display(source_modes5[0])\n",
        "\n",
        "# 3. Set up the ODE with l1 and l2 substituted\n",
        "display(Markdown(\"### 2. Set up the ODE\"))\n",
        "\n",
        "pde_lhs = q(s).diff(s)\n",
        "pde_rhs = (-source_modes5[0].subs(l1, sol_l1).subs(l2, sol_l2))\n",
        "ode = sp.Eq(pde_lhs, pde_rhs).expand()\n",
        "\n",
        "display(Markdown(\"ODE for the constant mode:\"))\n",
        "display(ode)\n",
        "\n",
        "# 4. Solve the ODE with initial condition q(0) = 0\n",
        "display(Markdown(\"### 3. Solve the ODE\"))\n",
        "\n",
        "ics = {q(0): 0}\n",
        "ode_sol = sp.dsolve(ode, q(s), ics=ics).rhs\n",
        "\n",
        "display(Markdown(\"Raw solution:\"))\n",
        "display(sp.Eq(q(s), ode_sol))\n",
        "\n",
        "# 5. Refine and store the result\n",
        "display(Markdown(\"### 4. Refine and store the result\"))\n",
        "\n",
        "# Collect exponential terms for a cleaner expression.\n",
        "exp_terms = [sp.exp(-i*mu*s) for i in [1, 4, 9, 16, 25]]\n",
        "ode_sol_refined = sp.collect(sp.expand(ode_sol), exp_terms)\n",
        "sol_m0 = sp.Lambda(s, ode_sol_refined)\n",
        "\n",
        "display(Markdown(\"Solution for the constant mode:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{m_0}(s)\"),sol_m0(s)))\n",
        "\n",
        "# 6. Collect selected terms for display\n",
        "display(Markdown(\"### 5. Collect selected terms\"))\n",
        "\n",
        "# Collect selected powers for readability.\n",
        "m0_expr = sp.collect(sp.expand(sol_m0(s)),[C**6, C**4 * D**2, C**2 * D**4, D**6]).subs(sp.exp(-mu*s), u)\n",
        "\n",
        "display(Markdown(\"Substitution used for compact display:\"))\n",
        "display(sp.Eq(sp.exp(-mu*s), u))\n",
        "display(Markdown(\"Collected result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{m_0}(s)\"),m0_expr))\n",
        "\n",
        "# 7. Analyze selected coefficients\n",
        "display(Markdown(\"### 6. Analyze selected coefficients\"))\n",
        "display(Markdown(r\"Coefficient of $C^6$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{m_{0,0}}\"),sp.Poly(m0_expr.coeff(C**6), u).as_expr()))\n",
        "display(Markdown(r\"Coefficient of $C^4 D^2$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{m_{0,1}}\"),sp.Poly(m0_expr.coeff(C**4 * D**2), u).as_expr()))\n",
        "display(Markdown(r\"Coefficient of $C^2 D^4$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{m_{0,2}}\"),sp.Poly(m0_expr.coeff(C**2 * D**4), u).as_expr()))\n",
        "display(Markdown(r\"Coefficient of $D^6$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"{m_{0,3}}\"),sp.Poly(m0_expr.coeff(D**6), u).as_expr()))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "DVbWbbWwGJzh"
      },
      "source": [
        "##11.Assemble A- and B-block propagators\n",
        "\n",
        "The A-block propagator is expanded as\n",
        "\n",
        "$$\n",
        "q(x,s)=1+q^{(1)}+q^{(2)}+\\cdots+q^{(6)}.\n",
        "$$\n",
        "\n",
        "The B-block propagator is generated by the symmetry relation\n",
        "\n",
        "$$\n",
        "p(x,s)=q(x,1-s)\\big|_{C\\to -C}.\n",
        "$$\n",
        "\n",
        "The sign change of $C$ reflects the A/B compositional perturbation, while the $D$ mode is retained with the same sign because it enforces incompressibility.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 766
        },
        "id": "0y3drUIZtwio",
        "outputId": "c10705cc-54f3-496d-e487-b1426315ade2"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Retained propagator terms $q^{(i)}$ and $p^{(i)}$ up to sixth-order"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Only the propagator terms retained for constructing the free-energy expansion up to sixth-order are displayed."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The B-block terms are obtained from the A-block terms by the substitutions $s\\to 1-s$ and $C\\to -C$. "
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Zeroth-order perturbation"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The zeroth-order perturbation has the trivial solution 1."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(0)}, 1)"
            ],
            "text/latex": "$\\displaystyle q^{(0)} = 1$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(0)}, 1)"
            ],
            "text/latex": "$\\displaystyle p^{(0)} = 1$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. First-order perturbation"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(1)}, a1(s)*cos(k*x) + a2(s)*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle q^{(1)} = a_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + a_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(1)}, -a1(1 - s)*cos(k*x) + a2(1 - s)*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle p^{(1)} = - a_{1}{\\left(1 - s \\right)} \\cos{\\left(k x \\right)} + a_{2}{\\left(1 - s \\right)} \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 3. Second-order perturbation"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(2)}, b0(s) + b1(s)*cos(k*x) + b2(s)*cos(2*k*x) + b3(s)*cos(3*k*x) + b4(s)*cos(4*k*x))"
            ],
            "text/latex": "$\\displaystyle q^{(2)} = b_{0}{\\left(s \\right)} + b_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + b_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + b_{3}{\\left(s \\right)} \\cos{\\left(3 k x \\right)} + b_{4}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(2)}, b0(1 - s) - b1(1 - s)*cos(k*x) + b2(1 - s)*cos(2*k*x) - b3(1 - s)*cos(3*k*x) + b4(1 - s)*cos(4*k*x))"
            ],
            "text/latex": "$\\displaystyle p^{(2)} = b_{0}{\\left(1 - s \\right)} - b_{1}{\\left(1 - s \\right)} \\cos{\\left(k x \\right)} + b_{2}{\\left(1 - s \\right)} \\cos{\\left(2 k x \\right)} - b_{3}{\\left(1 - s \\right)} \\cos{\\left(3 k x \\right)} + b_{4}{\\left(1 - s \\right)} \\cos{\\left(4 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 4. Third-order perturbation"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(3)}, c0(s) + c1(s)*cos(k*x) + c2(s)*cos(2*k*x) + c3(s)*cos(3*k*x) + c4(s)*cos(4*k*x) + c5(s)*cos(5*k*x) + c6(s)*cos(6*k*x))"
            ],
            "text/latex": "$\\displaystyle q^{(3)} = c_{0}{\\left(s \\right)} + c_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + c_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + c_{3}{\\left(s \\right)} \\cos{\\left(3 k x \\right)} + c_{4}{\\left(s \\right)} \\cos{\\left(4 k x \\right)} + c_{5}{\\left(s \\right)} \\cos{\\left(5 k x \\right)} + c_{6}{\\left(s \\right)} \\cos{\\left(6 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(3)}, c0(1 - s) - c1(1 - s)*cos(k*x) + c2(1 - s)*cos(2*k*x) - c3(1 - s)*cos(3*k*x) + c4(1 - s)*cos(4*k*x) - c5(1 - s)*cos(5*k*x) + c6(1 - s)*cos(6*k*x))"
            ],
            "text/latex": "$\\displaystyle p^{(3)} = c_{0}{\\left(1 - s \\right)} - c_{1}{\\left(1 - s \\right)} \\cos{\\left(k x \\right)} + c_{2}{\\left(1 - s \\right)} \\cos{\\left(2 k x \\right)} - c_{3}{\\left(1 - s \\right)} \\cos{\\left(3 k x \\right)} + c_{4}{\\left(1 - s \\right)} \\cos{\\left(4 k x \\right)} - c_{5}{\\left(1 - s \\right)} \\cos{\\left(5 k x \\right)} + c_{6}{\\left(1 - s \\right)} \\cos{\\left(6 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 5. Fourth-order perturbation"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(4)}, d0(s) + d1(s)*cos(k*x) + d2(s)*cos(2*k*x) + d3(s)*cos(3*k*x) + d4(s)*cos(4*k*x))"
            ],
            "text/latex": "$\\displaystyle q^{(4)} = d_{0}{\\left(s \\right)} + d_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + d_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)} + d_{3}{\\left(s \\right)} \\cos{\\left(3 k x \\right)} + d_{4}{\\left(s \\right)} \\cos{\\left(4 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(4)}, d0(1 - s) - d1(1 - s)*cos(k*x) + d2(1 - s)*cos(2*k*x) - d3(1 - s)*cos(3*k*x) + d4(1 - s)*cos(4*k*x))"
            ],
            "text/latex": "$\\displaystyle p^{(4)} = d_{0}{\\left(1 - s \\right)} - d_{1}{\\left(1 - s \\right)} \\cos{\\left(k x \\right)} + d_{2}{\\left(1 - s \\right)} \\cos{\\left(2 k x \\right)} - d_{3}{\\left(1 - s \\right)} \\cos{\\left(3 k x \\right)} + d_{4}{\\left(1 - s \\right)} \\cos{\\left(4 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 6. Fifth-order perturbation"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(5)}, l0(s) + l1(s)*cos(k*x) + l2(s)*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle q^{(5)} = l_{0}{\\left(s \\right)} + l_{1}{\\left(s \\right)} \\cos{\\left(k x \\right)} + l_{2}{\\left(s \\right)} \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(5)}, l0(1 - s) - l1(1 - s)*cos(k*x) + l2(1 - s)*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle p^{(5)} = l_{0}{\\left(1 - s \\right)} - l_{1}{\\left(1 - s \\right)} \\cos{\\left(k x \\right)} + l_{2}{\\left(1 - s \\right)} \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 7. Sixth-order perturbation"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q^{(6)}, m0(s))"
            ],
            "text/latex": "$\\displaystyle q^{(6)} = m_{0}{\\left(s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p^{(6)}, m0(1 - s))"
            ],
            "text/latex": "$\\displaystyle p^{(6)} = m_{0}{\\left(1 - s \\right)}$"
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(r\"## Retained propagator terms $q^{(i)}$ and $p^{(i)}$ up to sixth-order\"))\n",
        "display(Markdown(\"Only the propagator terms retained for constructing the free-energy expansion up to sixth-order are displayed.\"))\n",
        "display(Markdown(r\"The B-block terms are obtained from the A-block terms by the substitutions $s\\to 1-s$ and $C\\to -C$. \"))\n",
        "\n",
        "# 1. Zeroth-order perturbation\n",
        "display(Markdown(\"### 1. Zeroth-order perturbation\"))\n",
        "display(Markdown(\"The zeroth-order perturbation has the trivial solution 1.\"))\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(0)}\"), 1))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(0)}\"), 1))\n",
        "\n",
        "# Group coefficient functions by perturbation order.\n",
        "a = [Function(f'a{i}') for i in range(1, 3)]\n",
        "b = [Function(f'b{i}') for i in range(5)]\n",
        "c = [Function(f'c{i}') for i in range(7)]\n",
        "d = [Function(f'd{i}') for i in range(5)]\n",
        "l = [Function(f'l{i}') for i in range(3)]\n",
        "m0 = Function('m0')\n",
        "\n",
        "# 2. First-order perturbation\n",
        "display(Markdown(\"### 2. First-order perturbation\"))\n",
        "\n",
        "q1 = (a[0](s)*sp.cos(k*x)+ a[1](s)*sp.cos(2*k*x))\n",
        "p1 = (-a[0](1-s)*sp.cos(k*x)+ a[1](1-s)*sp.cos(2*k*x))\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(1)}\"), q1))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(1)}\"), p1))\n",
        "\n",
        "# 3. Second-order perturbation\n",
        "display(Markdown(\"### 3. Second-order perturbation\"))\n",
        "\n",
        "q2 = (b[0](s)+ sum(b[i](s) * sp.cos(i*k*x) for i in range(1, 5)))\n",
        "p2 = (b[0](1-s)+ sum((-1)**i * b[i](1-s) * sp.cos(i*k*x) for i in range(1, 5)))\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(2)}\"), q2))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(2)}\"), p2))\n",
        "\n",
        "# 4. Third-order perturbation\n",
        "display(Markdown(\"### 4. Third-order perturbation\"))\n",
        "\n",
        "q3 = (c[0](s)+ sum(c[i](s) * sp.cos(i*k*x) for i in range(1, 7)))\n",
        "p3 = (c[0](1-s)+ sum((-1)**i * c[i](1-s) * sp.cos(i*k*x) for i in range(1, 7)))\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(3)}\"), q3))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(3)}\"), p3))\n",
        "\n",
        "# 5. Fourth-order perturbation\n",
        "display(Markdown(\"### 5. Fourth-order perturbation\"))\n",
        "\n",
        "q4 = (d[0](s)+ sum(d[i](s) * sp.cos(i*k*x) for i in range(1, 5)))\n",
        "p4 = (d[0](1-s)+ sum((-1)**i * d[i](1-s) * sp.cos(i*k*x) for i in range(1, 5)))\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(4)}\"), q4))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(4)}\"), p4))\n",
        "\n",
        "# 6. Fifth-order perturbation\n",
        "display(Markdown(\"### 6. Fifth-order perturbation\"))\n",
        "\n",
        "q5 = (l[0](s)+ l[1](s)*sp.cos(k*x)+ l[2](s)*sp.cos(2*k*x))\n",
        "p5 = (l[0](1-s)- l[1](1-s)*sp.cos(k*x)+ l[2](1-s)*sp.cos(2*k*x))\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(5)}\"), q5))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(5)}\"), p5))\n",
        "\n",
        "\n",
        "# 7. Sixth-order perturbation\n",
        "display(Markdown(\"### 7. Sixth-order perturbation\"))\n",
        "\n",
        "q6 = m0(s)\n",
        "p6 = m0(1-s)\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"q^{(6)}\"), q6))\n",
        "display(sp.Eq(sp.Symbol(r\"p^{(6)}\"), p6))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "pLTrhPpoh6-9"
      },
      "source": [
        "---\n",
        "##12.Total partition function up to sixth order\n",
        "\n",
        "For an $\\mathrm{A}_n\\mathrm{B}_n$ star polymer, the total partition function is obtained by joining $n$ A arms and $n$ B arms at the junction:\n",
        "\n",
        "$$\n",
        "Q=\\left\\langle \\left[q(x,f)p(x,1-f)\\right]^n\\right\\rangle,\n",
        "$$\n",
        "\n",
        "where $\\langle\\cdots\\rangle$ denotes the spatial average over one lamellar period.\n",
        "\n",
        "The function `binom_general(n, r)` implements the falling-binomial factor\n",
        "\n",
        "$$\n",
        "\\binom{n}{r}=\\frac{n(n-1)\\cdots(n-r+1)}{r!},\n",
        "$$\n",
        "\n",
        "which appears when expanding the $n$-th power of the single-arm contribution.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 46
        },
        "id": "GtHlcEp3HhQE",
        "outputId": "46357bac-c648-4839-c186-4cea7b1a7eb7"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "This block defines a function for generalized binomial coefficients."
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"This block defines a function for generalized binomial coefficients.\"))\n",
        "\n",
        "def binom_general(var, order):\n",
        "    #Calculate the generalized binomial coefficient\n",
        "    #var*(var - 1)*...*(var - order + 1) / order!.\n",
        "    if order == 0: return sp.Integer(1)\n",
        "    term = sp.Integer(1)\n",
        "    for j in range(order): term *= var - j\n",
        "    return sp.simplify(term / sp.factorial(order))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "wH1FESp-g3Te"
      },
      "source": [
        "##13.Full sixth-order free-energy expansion\n",
        "\n",
        "The notebook now extends the total partition function and the logarithm expansion through sixth order. After spatial averaging, the free energy can be organized as\n",
        "\n",
        "$$\n",
        "{\\cal{F}} = -\\frac{1}{n} \\ln Q + \\frac{2}{\\chi N}C^2\n",
        "=\n",
        "\\sum_{i+2j\\le 6} f_{ij}(n)C^iD^j+O(\\epsilon^7).\n",
        "$$\n",
        "\n",
        "Using the symmetry of the $s=f=1/2$ system and the scaling $C=O(\\epsilon)$ and $D=O(\\epsilon^2)$, only the following terms survive in the final sixth-order free energy:\n",
        "\n",
        "$$\n",
        "f_{20}C^2,\\quad\n",
        "f_{02}D^2,\\quad\n",
        "f_{21}C^2D,\\quad\n",
        "f_{40}C^4,\\quad\n",
        "f_{60}C^6,\\quad\n",
        "f_{41}C^4D,\\quad\n",
        "f_{22}C^2D^2.\n",
        "$$\n",
        "\n",
        "The corresponding coefficients are extracted in the following cells.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "from IPython.display import HTML\n",
        "\n",
        "display(Markdown(\"## Order filtering and collection functions\"))\n",
        "display(Markdown(\"This block defines the order truncation and collection rules used throughout the notebook.\"))\n",
        "\n",
        "display(Markdown(r\"The perturbative ordering is $C = O(\\epsilon)$ and $D = O(\\epsilon^2)$. \"\n",
        "    r\"Therefore, a monomial $C^i D^j$ is retained through sixth order if $i + 2j \\le 6$.\"))\n",
        "\n",
        "# 1. Orders of each amplitude\n",
        "display(Markdown(\"### Orders of each amplitude\"))\n",
        "\n",
        "amplitude_terms_by_order_6th = {\n",
        "    1: [C],\n",
        "    2: [D, C**2],\n",
        "    3: [C*D, C**3],\n",
        "    4: [D**2, C**2*D, C**4],\n",
        "    5: [C*D**2, C**3*D, C**5],\n",
        "    6: [D**3, C**2*D**2, C**4*D, C**6],}\n",
        "\n",
        "amplitude_terms_6th = [term for order in range(1, 7) for term in amplitude_terms_by_order_6th[order]]\n",
        "\n",
        "n_power_terms_6th = [n, n**2, n**3,n**4, n**5, n**6,]\n",
        "\n",
        "colored_amplitude_terms_6th = {\n",
        "    C**2: \"red\",\n",
        "    D**2: \"red\",\n",
        "    C**2 *D: \"red\",\n",
        "    C**4 : \"red\",\n",
        "    C**6 : \"red\",\n",
        "    C**4 * D : \"red\",\n",
        "    C**2 * D**2 : \"red\",}\n",
        "\n",
        "colored_amplitude_terms_6th = {sp.expand(term): color for term, color in colored_amplitude_terms_6th.items()}\n",
        "\n",
        "def symbol_power_html(symbol, power):\n",
        "    # Convert one symbol power to HTML.\n",
        "    if power == 0:\n",
        "        return \"\"\n",
        "\n",
        "    html = rf\"<i>{symbol}</i>\"\n",
        "    if power != 1: html += rf\"<sup>{power}</sup>\"\n",
        "    return html\n",
        "\n",
        "def amplitude_monomial_html(item):\n",
        "    # Convert a C-D monomial to HTML.\n",
        "    powers = item.as_powers_dict()\n",
        "    c_power = int(powers.get(C, 0))\n",
        "    d_power = int(powers.get(D, 0))\n",
        "\n",
        "    parts = []\n",
        "    if c_power != 0:\n",
        "        parts.append(symbol_power_html(\"C\", c_power))\n",
        "    if d_power != 0:\n",
        "        parts.append(symbol_power_html(\"D\", d_power))\n",
        "\n",
        "    html = \" \".join(parts)\n",
        "\n",
        "    color = colored_amplitude_terms_6th.get(sp.expand(item), None)\n",
        "    if color is not None:\n",
        "        html = rf'<span style=\"color:{color}; font-weight:600;\">{html}</span>'\n",
        "    return html\n",
        "\n",
        "def latex_list_row(items):\n",
        "    # Convert SymPy expressions to HTML row.\n",
        "    return r\", &nbsp;&nbsp; \".join(amplitude_monomial_html(item) for item in items)\n",
        "\n",
        "display(Markdown(\"Amplitude monomials retained through sixth order:\"))\n",
        "\n",
        "amplitude_table_rows = []\n",
        "for order in range(1, 7):\n",
        "    amplitude_table_rows.append(rf\"<tr><td>{order}</td><td>{latex_list_row(amplitude_terms_by_order_6th[order])}</td></tr>\")\n",
        "\n",
        "display(HTML(\n",
        "    r\"\"\"\n",
        "<table style=\"border-collapse:collapse;\">\n",
        "<tr>\n",
        "<th style=\"border-bottom:1px solid black; padding:4px 12px; text-align:center;\">order</th>\n",
        "<th style=\"border-bottom:1px solid black; padding:4px 12px; text-align:left;\">retained monomials</th>\n",
        "</tr>\n",
        "\"\"\"\n",
        "    + \"\\n\".join(amplitude_table_rows)\n",
        "    + r\"\"\"\n",
        "</table>\n",
        "\"\"\"))\n",
        "\n",
        "display(Markdown(\"Here, only the terms colored in red survive in the final sixth-order free energy.\"))\n",
        "display(Markdown(r\"Powers of $n$ retained for collection:\"))\n",
        "display(Math(r\"\\left\\{\"+ r\",\\quad \".join(sp.latex(item) for item in n_power_terms_6th)+ r\"\\right\\}\"))\n",
        "\n",
        "# 2. Order filter\n",
        "\n",
        "def weighted_order_CD(term):\n",
        "    #Return the order\n",
        "    # C = O(epsilon) and D = O(epsilon**2)\n",
        "    # A monomial C**i * D**j has order i + 2*j.\n",
        "    powers = term.as_powers_dict()\n",
        "    c_power = powers.get(C, 0)\n",
        "    d_power = powers.get(D, 0)\n",
        "\n",
        "    return sp.simplify(c_power + 2*d_power)\n",
        "\n",
        "def truncate_weighted_order_CD(expr, max_order):\n",
        "    # Keep terms whose order in C and D is less than or equal to max_order.\n",
        "\n",
        "    expr = sp.expand(expr)\n",
        "    kept_terms = []\n",
        "\n",
        "    for term in sp.Add.make_args(expr):\n",
        "        order = weighted_order_CD(term)\n",
        "        if sp.simplify(order <= max_order) == True:\n",
        "            kept_terms.append(term)\n",
        "\n",
        "    return sp.expand(sum(kept_terms))\n",
        "\n",
        "# 3. Collection of functions for downstream cells\n",
        "def collect_amplitudes_6th(expr):\n",
        "    #Collect amplitude monomials retained through sixth order.\n",
        "    return sp.collect(sp.expand(expr),amplitude_terms_6th)\n",
        "\n",
        "def collect_n_powers_6th(expr):\n",
        "    # Collect powers of n that can appear in the sixth-order n-th-power expansion.\n",
        "    return sp.collect(sp.expand(expr),n_power_terms_6th)\n",
        "\n",
        "def collect_amplitudes_and_n_6th(expr):\n",
        "    #Collect amplitude monomials and powers of n in a consistent order.\n",
        "    expr = collect_amplitudes_6th(expr)\n",
        "    expr = collect_n_powers_6th(expr)\n",
        "\n",
        "    return expr\n",
        "\n",
        "def truncate_and_collect_6th(expr):\n",
        "    #Truncate by order <= 6, then collect amplitude monomials and powers of n.\n",
        "    expr = truncate_weighted_order_CD(expr, 6)\n",
        "    expr = collect_amplitudes_and_n_6th(expr)\n",
        "\n",
        "    return expr\n",
        "\n",
        "def monomial_powers_CD(monomial):\n",
        "    #Return the powers of C and D in a monomial C**i * D**j.\n",
        "    powers = monomial.as_powers_dict()\n",
        "    power_C = int(powers.get(C, 0))\n",
        "    power_D = int(powers.get(D, 0))\n",
        "\n",
        "    return power_C, power_D"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 415
        },
        "id": "rSN5IEjG6U5M",
        "outputId": "30ab9133-62e4-4c89-bb3d-ac8f499171c0"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Order filtering and collection functions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "This block defines the order truncation and collection rules used throughout the notebook."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "The perturbative ordering is $C = O(\\epsilon)$ and $D = O(\\epsilon^2)$. Therefore, a monomial $C^i D^j$ is retained through sixth order if $i + 2j \\le 6$."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### Orders of each amplitude"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Amplitude monomials retained through sixth order:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "\n",
              "<table style=\"border-collapse:collapse;\">\n",
              "<tr>\n",
              "<th style=\"border-bottom:1px solid black; padding:4px 12px; text-align:center;\">order</th>\n",
              "<th style=\"border-bottom:1px solid black; padding:4px 12px; text-align:left;\">retained monomials</th>\n",
              "</tr>\n",
              "<tr><td>1</td><td><i>C</i></td></tr>\n",
              "<tr><td>2</td><td><i>D</i>, &nbsp;&nbsp; <span style=\"color:red; font-weight:600;\"><i>C</i><sup>2</sup></span></td></tr>\n",
              "<tr><td>3</td><td><i>C</i> <i>D</i>, &nbsp;&nbsp; <i>C</i><sup>3</sup></td></tr>\n",
              "<tr><td>4</td><td><span style=\"color:red; font-weight:600;\"><i>D</i><sup>2</sup></span>, &nbsp;&nbsp; <span style=\"color:red; font-weight:600;\"><i>C</i><sup>2</sup> <i>D</i></span>, &nbsp;&nbsp; <span style=\"color:red; font-weight:600;\"><i>C</i><sup>4</sup></span></td></tr>\n",
              "<tr><td>5</td><td><i>C</i> <i>D</i><sup>2</sup>, &nbsp;&nbsp; <i>C</i><sup>3</sup> <i>D</i>, &nbsp;&nbsp; <i>C</i><sup>5</sup></td></tr>\n",
              "<tr><td>6</td><td><i>D</i><sup>3</sup>, &nbsp;&nbsp; <span style=\"color:red; font-weight:600;\"><i>C</i><sup>2</sup> <i>D</i><sup>2</sup></span>, &nbsp;&nbsp; <span style=\"color:red; font-weight:600;\"><i>C</i><sup>4</sup> <i>D</i></span>, &nbsp;&nbsp; <span style=\"color:red; font-weight:600;\"><i>C</i><sup>6</sup></span></td></tr>\n",
              "</table>\n"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Here, only the terms colored in red survive in the final sixth-order free energy."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Powers of $n$ retained for collection:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Math object>"
            ],
            "text/latex": "$\\displaystyle \\left\\{n,\\quad n^{2},\\quad n^{3},\\quad n^{4},\\quad n^{5},\\quad n^{6}\\right\\}$"
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "display(Markdown(r\"This block defines display-oriented helper functions for organizing symbolic expressions \"\n",
        "    r\"by exponential factors, powers of $n$, and retained amplitude monomials. \"\n",
        "    r\"It also provides compact display utilities for rational expressions, including \"\n",
        "    r\"exponential-factor reduction and normalization of large numerical polynomial ratios. \"\n",
        "    r\"These functions are used to improve the readability of symbolic output and do not change \"\n",
        "    r\"the analytic content of the expressions.\"))\n",
        "\n",
        "# 1. Exponential-term collection\n",
        "\n",
        "def _split_term_by_exp_argument(term):\n",
        "    #Split a single term into a non-exponential coefficient and the total exponential argument.\n",
        "\n",
        "    term = sp.powsimp(term, force=True)\n",
        "\n",
        "    coefficient = sp.S(1)\n",
        "    exp_arg = sp.S(0)\n",
        "\n",
        "    for factor in sp.Mul.make_args(term):\n",
        "        if factor.func == sp.exp:\n",
        "            exp_arg += factor.args[0]\n",
        "\n",
        "        elif factor.is_Pow and factor.base.func == sp.exp:\n",
        "            exp_arg += factor.exp * factor.base.args[0]\n",
        "\n",
        "        else:\n",
        "            coefficient *= factor\n",
        "\n",
        "    coefficient = sp.factor(sp.simplify(coefficient))\n",
        "    exp_arg = sp.factor(sp.expand(exp_arg))\n",
        "    return coefficient, exp_arg\n",
        "\n",
        "\n",
        "def collect_exponential_terms(expr):\n",
        "    #Collect terms with identical exponential arguments.\n",
        "\n",
        "    expr = sp.expand(expr)\n",
        "    expr = sp.powsimp(expr, force=True)\n",
        "    grouped_terms = defaultdict(lambda: sp.S(0))\n",
        "\n",
        "    for term in sp.Add.make_args(expr):\n",
        "        coefficient, exp_arg = _split_term_by_exp_argument(term)\n",
        "        grouped_terms[exp_arg] += coefficient\n",
        "\n",
        "    collected_terms = []\n",
        "\n",
        "    def sort_key(item):\n",
        "        exp_arg, _ = item\n",
        "        if exp_arg == 0: return (0, \"\")\n",
        "        return (1, str(exp_arg))\n",
        "\n",
        "    for exp_arg, coefficient in sorted(grouped_terms.items(), key=sort_key):\n",
        "        coefficient = sp.factor(sp.simplify(coefficient))\n",
        "\n",
        "        if exp_arg == 0: collected_term = coefficient\n",
        "        else: collected_term = coefficient * sp.exp(exp_arg)\n",
        "\n",
        "        collected_terms.append(collected_term)\n",
        "    return sp.Add(*collected_terms, evaluate=False)\n",
        "\n",
        "def collect_by_n_and_exponential(expr, n_symbol):\n",
        "    #First collect an expression by powers of n_symbol. Then collect exponential factors inside each coefficient of n_symbol.\n",
        "\n",
        "    expr = sp.expand(expr)\n",
        "\n",
        "    if expr == 0:return sp.S(0)\n",
        "\n",
        "    poly = sp.Poly(expr, n_symbol)\n",
        "    collected_terms = []\n",
        "\n",
        "    for power_tuple, coefficient in sorted(poly.terms(),key=lambda item: -item[0][0]):\n",
        "        power = power_tuple[0]\n",
        "\n",
        "        coefficient = collect_exponential_terms(coefficient)\n",
        "\n",
        "        if power == 0: term = coefficient\n",
        "        elif power == 1:\n",
        "            term = sp.Mul(n_symbol, coefficient, evaluate=False)\n",
        "        else:\n",
        "            term = sp.Mul(n_symbol**power, coefficient, evaluate=False)\n",
        "\n",
        "        collected_terms.append(term)\n",
        "    return sp.Add(*collected_terms, evaluate=False)\n",
        "\n",
        "# 2. Amplitude-monomial collection with exponential grouping\n",
        "def collect_amplitudes_n_exponentials_6th(expr):\n",
        "    # Collect an expression by sixth-order amplitude monomials.\n",
        "    expr = sp.expand(expr)\n",
        "\n",
        "    collected_terms = []\n",
        "\n",
        "    for order in range(1, 7):\n",
        "        for monomial in amplitude_terms_by_order_6th[order]:\n",
        "            power_C, power_D = monomial_powers_CD(monomial)\n",
        "            coefficient = expr.coeff(C, power_C).coeff(D, power_D)\n",
        "\n",
        "            if coefficient == 0: continue\n",
        "\n",
        "            coefficient = collect_by_n_and_exponential(coefficient,n)\n",
        "            collected_terms.append(sp.Mul(coefficient,monomial,evaluate=False))\n",
        "\n",
        "    return sp.Add(*collected_terms, evaluate=False)\n",
        "\n",
        "def truncate_collect_amplitudes_n_exponentials_6th(expr):\n",
        "    #Truncate by order <= 6, then collect by retained amplitude\n",
        "    #monomials. Inside each amplitude coefficient, collect by powers of n and exponential factors.\n",
        "\n",
        "    expr = truncate_weighted_order_CD(expr, 6)\n",
        "    expr = collect_amplitudes_n_exponentials_6th(expr)\n",
        "\n",
        "    return expr\n",
        "\n",
        "# 3. Compact rational display functions\n",
        "def _max_exp_power(expr, variable):\n",
        "    #Return the largest exponent power a such that exp(a*variable) appears in the expanded expression.\n",
        "\n",
        "    expr = sp.expand(expr)\n",
        "    expr = sp.powsimp(expr, force=True)\n",
        "\n",
        "    powers = []\n",
        "\n",
        "    for term in sp.Add.make_args(expr):\n",
        "        _, exp_arg = _split_term_by_exp_argument(term)\n",
        "\n",
        "        if exp_arg == 0: powers.append(sp.S(0))\n",
        "        else:\n",
        "            exp_power = sp.simplify(exp_arg / variable)\n",
        "\n",
        "            if exp_power.has(variable):\n",
        "                raise ValueError(\"The exponential argument is not proportional to the chosen variable.\")\n",
        "            powers.append(exp_power)\n",
        "\n",
        "    if len(powers) == 0:\n",
        "        return sp.S(0)\n",
        "\n",
        "    return max(powers, key=lambda value: float(sp.N(value)) )\n",
        "\n",
        "def _expr_to_q_for_display(expr, variable, q_symbol):\n",
        "\n",
        "    # Convert an expression with exponential factors exp(a*variable) into an expression in q_symbol, where q_symbol = exp(-variable/2).\n",
        "\n",
        "    expr = collect_exponential_terms(expr)\n",
        "    expr = sp.expand(expr)\n",
        "    q_expr = sp.S(0)\n",
        "\n",
        "    for term in sp.Add.make_args(expr):\n",
        "        coefficient = sp.S(1)\n",
        "        exp_power = sp.S(0)\n",
        "\n",
        "        for factor in sp.Mul.make_args(term):\n",
        "            if factor.func == sp.exp:\n",
        "                exp_power += sp.simplify(factor.args[0] / variable)\n",
        "\n",
        "            elif factor.is_Pow and factor.base.func == sp.exp:\n",
        "                exp_power += sp.simplify(factor.exp * factor.base.args[0] / variable)\n",
        "\n",
        "            else:\n",
        "                coefficient *= factor\n",
        "\n",
        "        q_power = sp.simplify(-2 * exp_power)\n",
        "        q_expr += sp.factor(coefficient) * q_symbol**q_power\n",
        "    return sp.expand(q_expr)\n",
        "\n",
        "def _factor_exponentials_for_display(expr, variable):\n",
        "    # Factor an expression after temporarily collecting exponentials as q = exp(-variable/2), then convert it back to exponential form.\n",
        "    q_symbol = sp.Symbol(\"q_display\")\n",
        "\n",
        "    q_expr = _expr_to_q_for_display(expr, variable, q_symbol)\n",
        "    q_expr = sp.factor(q_expr)\n",
        "    expr_factored = q_expr.subs(q_symbol, sp.exp(-variable / 2))\n",
        "    expr_factored = sp.powsimp(expr_factored, force=True)\n",
        "    expr_factored = sp.powdenest(expr_factored,force=True)\n",
        "\n",
        "    return sp.factor_terms(expr_factored)\n",
        "\n",
        "\n",
        "def _common_top_level_prefactor(expr_list, symbol):\n",
        "    # Find a common top-level integer prefactor and common top-level power of symbol among factored expressions.\n",
        "\n",
        "    integer_factors = []; symbol_powers = []\n",
        "\n",
        "    for expr in expr_list:\n",
        "        expr_factored = sp.factor_terms(expr)\n",
        "        coeff, _ = expr_factored.as_coeff_Mul()\n",
        "\n",
        "        if coeff.is_Integer:\n",
        "            integer_factors.append(abs(coeff))\n",
        "        elif coeff.is_Rational and coeff.q == 1:\n",
        "            integer_factors.append(abs(sp.Integer(coeff.p)))\n",
        "        else:\n",
        "            integer_factors.append(sp.Integer(1))\n",
        "\n",
        "        symbol_powers.append(expr_factored.as_powers_dict().get(symbol, sp.S(0)))\n",
        "\n",
        "    common_integer = sp.gcd_list(integer_factors)\n",
        "    common_symbol_power = min(symbol_powers,key=lambda value: float(sp.N(value)))\n",
        "\n",
        "    return common_integer * symbol**common_symbol_power\n",
        "\n",
        "\n",
        "def compact_ratio_terms_for_display(numerator_terms, denominator, variable, power_symbol):\n",
        "\n",
        "    # Construct display-only numerator and denominator from unexpanded numerator terms and a common denominator.\n",
        "    \"\"\"\n",
        "    The same exponential scaling is applied to numerator and denominator.\n",
        "    Each scaled term is factored in q = exp(-variable/2), converted back\n",
        "    to exponential form, and then common top-level numerical/power-law\n",
        "    factors are removed.\n",
        "    \"\"\"\n",
        "    scale_power = max([_max_exp_power(term, variable) for term in numerator_terms]+ [_max_exp_power(denominator, variable)],\n",
        "        key=lambda value: float(sp.N(value)))\n",
        "\n",
        "    numerator_terms_scaled = [\n",
        "        _factor_exponentials_for_display(\n",
        "            sp.powsimp(term * sp.exp(-scale_power * variable),force=True),variable)\n",
        "        for term in numerator_terms]\n",
        "\n",
        "    denominator_scaled = _factor_exponentials_for_display(\n",
        "        sp.powsimp(denominator * sp.exp(-scale_power * variable),force=True),variable)\n",
        "\n",
        "    common_prefactor = _common_top_level_prefactor(\n",
        "        numerator_terms_scaled + [denominator_scaled],power_symbol)\n",
        "\n",
        "    numerator_terms_reduced = [\n",
        "        _factor_exponentials_for_display(\n",
        "            sp.cancel(term / common_prefactor),variable)\n",
        "        for term in numerator_terms_scaled]\n",
        "\n",
        "    denominator_reduced = _factor_exponentials_for_display(\n",
        "        sp.cancel(denominator_scaled / common_prefactor),variable)\n",
        "\n",
        "    numerator_display = sp.Add(*numerator_terms_reduced,evaluate=False)\n",
        "\n",
        "    return numerator_display, denominator_reduced\n",
        "\n",
        "\n",
        "def compact_rational_exponential_parts(expr, variable):\n",
        "    #Display-oriented simplification of a rational expression.\n",
        "    # A common exponential factor is removed from numerator and denominator,\n",
        "    # exponential products are collected, and the result is returned as (overall_sign, numerator, denominator).\n",
        "    numerator, denominator = sp.fraction(sp.together(expr))\n",
        "\n",
        "    numerator = sp.expand(numerator)\n",
        "    denominator = sp.expand(denominator)\n",
        "\n",
        "    numerator_max_power = _max_exp_power(numerator,variable)\n",
        "    denominator_max_power = _max_exp_power(denominator,variable)\n",
        "    common_power = min(numerator_max_power,denominator_max_power,key=lambda value: float(sp.N(value)))\n",
        "\n",
        "    numerator_reduced = collect_exponential_terms(\n",
        "        sp.expand(numerator * sp.exp(-common_power * variable)))\n",
        "    denominator_reduced = collect_exponential_terms(\n",
        "        sp.expand(denominator * sp.exp(-common_power * variable)))\n",
        "\n",
        "    numerator_reduced = sp.factor_terms(numerator_reduced)\n",
        "    denominator_reduced = sp.factor_terms(denominator_reduced)\n",
        "\n",
        "    if numerator_reduced.could_extract_minus_sign():\n",
        "        overall_sign = -1\n",
        "        numerator_reduced = -numerator_reduced\n",
        "    else:\n",
        "        overall_sign = 1\n",
        "\n",
        "    return overall_sign, numerator_reduced, denominator_reduced\n",
        "\n",
        "def compact_rational_exponential_fraction(expr, variable):\n",
        "    #Same as compact_rational_exponential_parts, but returns one fraction expression for display.\n",
        "\n",
        "    sign, numerator, denominator = compact_rational_exponential_parts(expr, variable)\n",
        "    fraction_expr = sp.Mul(numerator, sp.Pow(denominator, -1, evaluate=False), evaluate=False)\n",
        "\n",
        "    if sign == -1:\n",
        "        return sp.Mul(-1, fraction_expr, evaluate=False)\n",
        "\n",
        "    return fraction_expr\n",
        "\n",
        "def normalize_rational_polynomial_display(expr, variable=n, digits=8):\n",
        "    expr = sp.cancel(sp.together(expr))\n",
        "    numerator, denominator = sp.fraction(expr)\n",
        "\n",
        "    numerator = sp.expand(numerator)\n",
        "    denominator = sp.expand(denominator)\n",
        "\n",
        "    denominator_poly = sp.Poly(denominator, variable)\n",
        "    denominator_lc = denominator_poly.LC()\n",
        "\n",
        "    if denominator_lc != 0:\n",
        "        numerator = sp.expand(numerator / denominator_lc)\n",
        "        denominator = sp.expand(denominator / denominator_lc)\n",
        "\n",
        "    return sp.N(numerator / denominator, digits)"
      ],
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 86
        },
        "id": "gMhAv0x7rpDK",
        "outputId": "0ed4ee63-d739-4767-ae6c-3e56046b730a"
      },
      "execution_count": null,
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "This block defines display-oriented helper functions for organizing symbolic expressions by exponential factors, powers of $n$, and retained amplitude monomials. It also provides compact display utilities for rational expressions, including exponential-factor reduction and normalization of large numerical polynomial ratios. These functions are used to improve the readability of symbolic output and do not change the analytic content of the expressions."
          },
          "metadata": {}
        }
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "R21Y3Ng6x09Z"
      },
      "source": [
        "##14.Single arm-pair contribution $S$\n",
        "\n",
        "Before assembling the full $\\mathrm{A}_n \\mathrm{B}_n$ star polymer, we first compute the contribution from one A-B arm pair. In the physical notation this contribution is\n",
        "\n",
        "$$\n",
        "S(x,s)=q(x,s)p(x,1-s).\n",
        "$$\n",
        "\n",
        "In the code, the B-block propagator is represented as\n",
        "\n",
        "$$\n",
        "p(x,s)=q(x,1-s)\\big|_{C\\to -C}\\,,\n",
        "$$\n",
        "\n",
        "Using the perturbation expansions\n",
        "\n",
        "$$\n",
        "q \\approx 1+q^{(1)}+q^{(2)}+\\cdots+q^{(6)},\n",
        "\\qquad\n",
        "p \\approx 1+p^{(1)}+p^{(2)}+\\cdots+p^{(6)},\n",
        "$$\n",
        "\n",
        "we expand $S$ order by order:\n",
        "\n",
        "$$\n",
        "S(x,s)=1+S_1+S_2+\\cdots+S_6+O(7).\n",
        "$$\n",
        "\n",
        "The $r$th-order single-pair contribution is obtained by collecting all products whose total perturbation order is $r$:\n",
        "\n",
        "$$\n",
        "S_r(x,s)=\\sum_{i+j=r}q^{(i)}(x,s)p^{(j)}(x,s).\n",
        "$$\n",
        "\n",
        "These $S_r$ terms still contain spatial cosine modes. They represent the contribution of one A-B arm pair before the $n$ identical arm pairs are assembled into a star polymer.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "iFBPuHuBtSIW",
        "outputId": "27806c85-63c7-40b6-918f-8be1585b978b"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Spatial mode decomposition of the total partition function up to sixth order"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "This block constructs the spatial-mode contributions needed for the total partition function up to sixth order."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Each order is written as:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "S_{i}(x,s)"
            ],
            "text/latex": "$\\displaystyle S_{i}(x,s)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "where each contribution is obtained from products with total order i."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 1. Define perturbation series"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Propagator series used in the product expansion:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(q_{\\mathrm{series}}, \\{1,q^{(1)},q^{(2)},q^{(3)},q^{(4)},q^{(5)},q^{(6)}\\})"
            ],
            "text/latex": "$\\displaystyle q_{\\mathrm{series}} = \\{1,q^{(1)},q^{(2)},q^{(3)},q^{(4)},q^{(5)},q^{(6)}\\}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(p_{\\mathrm{series}}, \\{1,p^{(1)},p^{(2)},p^{(3)},p^{(4)},p^{(5)},p^{(6)}\\})"
            ],
            "text/latex": "$\\displaystyle p_{\\mathrm{series}} = \\{1,p^{(1)},p^{(2)},p^{(3)},p^{(4)},p^{(5)},p^{(6)}\\}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### 2. Order-by-order spatial contributions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{0}(x,s), 1)"
            ],
            "text/latex": "$\\displaystyle S_{0}(x,s) = 1$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{1}(x,s), (a1(s) - a1(1 - s))*cos(k*x) + (a2(s) + a2(1 - s))*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle S_{1}(x,s) = \\left(a_{1}{\\left(s \\right)} - a_{1}{\\left(1 - s \\right)}\\right) \\cos{\\left(k x \\right)} + \\left(a_{2}{\\left(s \\right)} + a_{2}{\\left(1 - s \\right)}\\right) \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{2}(x,s), (-a1(s)*a1(1 - s)/2 + b2(s) + b2(1 - s))*cos(2*k*x) + (a2(s)*a2(1 - s)/2 + b4(s) + b4(1 - s))*cos(4*k*x) + (a1(s)*a2(1 - s)/2 - a1(1 - s)*a2(s)/2 + b1(s) - b1(1 - s))*cos(k*x) + (a1(s)*a2(1 - s)/2 - a1(1 - s)*a2(s)/2 + b3(s) - b3(1 - s))*cos(3*k*x) - a1(s)*a1(1 - s)/2 + a2(s)*a2(1 - s)/2 + b0(s) + b0(1 - s))"
            ],
            "text/latex": "$\\displaystyle S_{2}(x,s) = \\left(- \\frac{a_{1}{\\left(s \\right)} a_{1}{\\left(1 - s \\right)}}{2} + b_{2}{\\left(s \\right)} + b_{2}{\\left(1 - s \\right)}\\right) \\cos{\\left(2 k x \\right)} + \\left(\\frac{a_{2}{\\left(s \\right)} a_{2}{\\left(1 - s \\right)}}{2} + b_{4}{\\left(s \\right)} + b_{4}{\\left(1 - s \\right)}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} a_{2}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} a_{2}{\\left(s \\right)}}{2} + b_{1}{\\left(s \\right)} - b_{1}{\\left(1 - s \\right)}\\right) \\cos{\\left(k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} a_{2}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} a_{2}{\\left(s \\right)}}{2} + b_{3}{\\left(s \\right)} - b_{3}{\\left(1 - s \\right)}\\right) \\cos{\\left(3 k x \\right)} - \\frac{a_{1}{\\left(s \\right)} a_{1}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} a_{2}{\\left(1 - s \\right)}}{2} + b_{0}{\\left(s \\right)} + b_{0}{\\left(1 - s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{3}(x,s), (a2(s)*b4(1 - s)/2 + a2(1 - s)*b4(s)/2 + c6(s) + c6(1 - s))*cos(6*k*x) + (-a1(s)*b3(1 - s)/2 - a1(1 - s)*b3(s)/2 + a2(s)*b2(1 - s)/2 + a2(1 - s)*b2(s)/2 + c4(s) + c4(1 - s))*cos(4*k*x) + (a1(s)*b4(1 - s)/2 - a1(1 - s)*b4(s)/2 - a2(s)*b3(1 - s)/2 + a2(1 - s)*b3(s)/2 + c5(s) - c5(1 - s))*cos(5*k*x) + (a1(s)*b2(1 - s)/2 + a1(s)*b4(1 - s)/2 - a1(1 - s)*b2(s)/2 - a1(1 - s)*b4(s)/2 - a2(s)*b1(1 - s)/2 + a2(1 - s)*b1(s)/2 + c3(s) - c3(1 - s))*cos(3*k*x) + (a1(s)*b0(1 - s) + a1(s)*b2(1 - s)/2 - a1(1 - s)*b0(s) - a1(1 - s)*b2(s)/2 - a2(s)*b1(1 - s)/2 - a2(s)*b3(1 - s)/2 + a2(1 - s)*b1(s)/2 + a2(1 - s)*b3(s)/2 + c1(s) - c1(1 - s))*cos(k*x) + (-a1(s)*b1(1 - s)/2 - a1(s)*b3(1 - s)/2 - a1(1 - s)*b1(s)/2 - a1(1 - s)*b3(s)/2 + a2(s)*b0(1 - s) + a2(s)*b4(1 - s)/2 + a2(1 - s)*b0(s) + a2(1 - s)*b4(s)/2 + c2(s) + c2(1 - s))*cos(2*k*x) - a1(s)*b1(1 - s)/2 - a1(1 - s)*b1(s)/2 + a2(s)*b2(1 - s)/2 + a2(1 - s)*b2(s)/2 + c0(s) + c0(1 - s))"
            ],
            "text/latex": "$\\displaystyle S_{3}(x,s) = \\left(\\frac{a_{2}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} + c_{6}{\\left(s \\right)} + c_{6}{\\left(1 - s \\right)}\\right) \\cos{\\left(6 k x \\right)} + \\left(- \\frac{a_{1}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} b_{2}{\\left(s \\right)}}{2} + c_{4}{\\left(s \\right)} + c_{4}{\\left(1 - s \\right)}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)}}{2} + c_{5}{\\left(s \\right)} - c_{5}{\\left(1 - s \\right)}\\right) \\cos{\\left(5 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{1}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} b_{2}{\\left(s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} b_{1}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} b_{1}{\\left(s \\right)}}{2} + c_{3}{\\left(s \\right)} - c_{3}{\\left(1 - s \\right)}\\right) \\cos{\\left(3 k x \\right)} + \\left(a_{1}{\\left(s \\right)} b_{0}{\\left(1 - s \\right)} + \\frac{a_{1}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)}}{2} - a_{1}{\\left(1 - s \\right)} b_{0}{\\left(s \\right)} - \\frac{a_{1}{\\left(1 - s \\right)} b_{2}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} b_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} b_{1}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)}}{2} + c_{1}{\\left(s \\right)} - c_{1}{\\left(1 - s \\right)}\\right) \\cos{\\left(k x \\right)} + \\left(- \\frac{a_{1}{\\left(s \\right)} b_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} b_{1}{\\left(s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)}}{2} + a_{2}{\\left(s \\right)} b_{0}{\\left(1 - s \\right)} + \\frac{a_{2}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} + a_{2}{\\left(1 - s \\right)} b_{0}{\\left(s \\right)} + \\frac{a_{2}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} + c_{2}{\\left(s \\right)} + c_{2}{\\left(1 - s \\right)}\\right) \\cos{\\left(2 k x \\right)} - \\frac{a_{1}{\\left(s \\right)} b_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} b_{1}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} b_{2}{\\left(s \\right)}}{2} + c_{0}{\\left(s \\right)} + c_{0}{\\left(1 - s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{4}(x,s), (a2(s)*c6(1 - s)/2 + a2(1 - s)*c6(s)/2 + b4(s)*b4(1 - s)/2)*cos(8*k*x) + (a1(s)*c6(1 - s)/2 - a1(1 - s)*c6(s)/2 - a2(s)*c5(1 - s)/2 + a2(1 - s)*c5(s)/2 + b3(s)*b4(1 - s)/2 - b3(1 - s)*b4(s)/2)*cos(7*k*x) + (-a1(s)*c5(1 - s)/2 - a1(1 - s)*c5(s)/2 + a2(s)*c4(1 - s)/2 + a2(1 - s)*c4(s)/2 + b2(s)*b4(1 - s)/2 + b2(1 - s)*b4(s)/2 - b3(s)*b3(1 - s)/2)*cos(6*k*x) + (a1(s)*c4(1 - s)/2 + a1(s)*c6(1 - s)/2 - a1(1 - s)*c4(s)/2 - a1(1 - s)*c6(s)/2 - a2(s)*c3(1 - s)/2 + a2(1 - s)*c3(s)/2 + b1(s)*b4(1 - s)/2 - b1(1 - s)*b4(s)/2 - b2(s)*b3(1 - s)/2 + b2(1 - s)*b3(s)/2)*cos(5*k*x) + (-a1(s)*c3(1 - s)/2 - a1(s)*c5(1 - s)/2 - a1(1 - s)*c3(s)/2 - a1(1 - s)*c5(s)/2 + a2(s)*c2(1 - s)/2 + a2(s)*c6(1 - s)/2 + a2(1 - s)*c2(s)/2 + a2(1 - s)*c6(s)/2 + b0(s)*b4(1 - s) + b0(1 - s)*b4(s) - b1(s)*b3(1 - s)/2 - b1(1 - s)*b3(s)/2 + b2(s)*b2(1 - s)/2 + d4(s) + d4(1 - s))*cos(4*k*x) + (a1(s)*c2(1 - s)/2 + a1(s)*c4(1 - s)/2 - a1(1 - s)*c2(s)/2 - a1(1 - s)*c4(s)/2 - a2(s)*c1(1 - s)/2 - a2(s)*c5(1 - s)/2 + a2(1 - s)*c1(s)/2 + a2(1 - s)*c5(s)/2 - b0(s)*b3(1 - s) + b0(1 - s)*b3(s) + b1(s)*b2(1 - s)/2 + b1(s)*b4(1 - s)/2 - b1(1 - s)*b2(s)/2 - b1(1 - s)*b4(s)/2 + d3(s) - d3(1 - s))*cos(3*k*x) + (-a1(s)*c1(1 - s)/2 - a1(s)*c3(1 - s)/2 - a1(1 - s)*c1(s)/2 - a1(1 - s)*c3(s)/2 + a2(s)*c0(1 - s) + a2(s)*c4(1 - s)/2 + a2(1 - s)*c0(s) + a2(1 - s)*c4(s)/2 + b0(s)*b2(1 - s) + b0(1 - s)*b2(s) - b1(s)*b1(1 - s)/2 - b1(s)*b3(1 - s)/2 - b1(1 - s)*b3(s)/2 + b2(s)*b4(1 - s)/2 + b2(1 - s)*b4(s)/2 + d2(s) + d2(1 - s))*cos(2*k*x) + (a1(s)*c0(1 - s) + a1(s)*c2(1 - s)/2 - a1(1 - s)*c0(s) - a1(1 - s)*c2(s)/2 - a2(s)*c1(1 - s)/2 - a2(s)*c3(1 - s)/2 + a2(1 - s)*c1(s)/2 + a2(1 - s)*c3(s)/2 - b0(s)*b1(1 - s) + b0(1 - s)*b1(s) + b1(s)*b2(1 - s)/2 - b1(1 - s)*b2(s)/2 - b2(s)*b3(1 - s)/2 + b2(1 - s)*b3(s)/2 + b3(s)*b4(1 - s)/2 - b3(1 - s)*b4(s)/2 + d1(s) - d1(1 - s))*cos(k*x) - a1(s)*c1(1 - s)/2 - a1(1 - s)*c1(s)/2 + a2(s)*c2(1 - s)/2 + a2(1 - s)*c2(s)/2 + b0(s)*b0(1 - s) - b1(s)*b1(1 - s)/2 + b2(s)*b2(1 - s)/2 - b3(s)*b3(1 - s)/2 + b4(s)*b4(1 - s)/2 + d0(s) + d0(1 - s))"
            ],
            "text/latex": "$\\displaystyle S_{4}(x,s) = \\left(\\frac{a_{2}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2}\\right) \\cos{\\left(8 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2}\\right) \\cos{\\left(7 k x \\right)} + \\left(- \\frac{a_{1}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2}\\right) \\cos{\\left(6 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{a_{1}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + \\frac{b_{1}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(5 k x \\right)} + \\left(- \\frac{a_{1}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)}}{2} + d_{4}{\\left(s \\right)} + d_{4}{\\left(1 - s \\right)}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{1}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} - b_{0}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)} + \\frac{b_{1}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{1}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} b_{2}{\\left(s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} + d_{3}{\\left(s \\right)} - d_{3}{\\left(1 - s \\right)}\\right) \\cos{\\left(3 k x \\right)} + \\left(- \\frac{a_{1}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + a_{2}{\\left(s \\right)} c_{0}{\\left(1 - s \\right)} + \\frac{a_{2}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + a_{2}{\\left(1 - s \\right)} c_{0}{\\left(s \\right)} + \\frac{a_{2}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} b_{2}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} b_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} + d_{2}{\\left(s \\right)} + d_{2}{\\left(1 - s \\right)}\\right) \\cos{\\left(2 k x \\right)} + \\left(a_{1}{\\left(s \\right)} c_{0}{\\left(1 - s \\right)} + \\frac{a_{1}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} - a_{1}{\\left(1 - s \\right)} c_{0}{\\left(s \\right)} - \\frac{a_{1}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} - b_{0}{\\left(s \\right)} b_{1}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} b_{1}{\\left(s \\right)} + \\frac{b_{1}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} b_{2}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} b_{3}{\\left(s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} b_{4}{\\left(s \\right)}}{2} + d_{1}{\\left(s \\right)} - d_{1}{\\left(1 - s \\right)}\\right) \\cos{\\left(k x \\right)} - \\frac{a_{1}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} b_{0}{\\left(1 - s \\right)} - \\frac{b_{1}{\\left(s \\right)} b_{1}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} b_{2}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} b_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} b_{4}{\\left(1 - s \\right)}}{2} + d_{0}{\\left(s \\right)} + d_{0}{\\left(1 - s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{5}(x,s), (b4(s)*c6(1 - s)/2 + b4(1 - s)*c6(s)/2)*cos(10*k*x) + (b3(s)*c6(1 - s)/2 - b3(1 - s)*c6(s)/2 - b4(s)*c5(1 - s)/2 + b4(1 - s)*c5(s)/2)*cos(9*k*x) + (b2(s)*c6(1 - s)/2 + b2(1 - s)*c6(s)/2 - b3(s)*c5(1 - s)/2 - b3(1 - s)*c5(s)/2 + b4(s)*c4(1 - s)/2 + b4(1 - s)*c4(s)/2)*cos(8*k*x) + (b1(s)*c6(1 - s)/2 - b1(1 - s)*c6(s)/2 - b2(s)*c5(1 - s)/2 + b2(1 - s)*c5(s)/2 + b3(s)*c4(1 - s)/2 - b3(1 - s)*c4(s)/2 - b4(s)*c3(1 - s)/2 + b4(1 - s)*c3(s)/2)*cos(7*k*x) + (a2(s)*d4(1 - s)/2 + a2(1 - s)*d4(s)/2 + b0(s)*c6(1 - s) + b0(1 - s)*c6(s) - b1(s)*c5(1 - s)/2 - b1(1 - s)*c5(s)/2 + b2(s)*c4(1 - s)/2 + b2(1 - s)*c4(s)/2 - b3(s)*c3(1 - s)/2 - b3(1 - s)*c3(s)/2 + b4(s)*c2(1 - s)/2 + b4(1 - s)*c2(s)/2)*cos(6*k*x) + (a1(s)*d4(1 - s)/2 - a1(1 - s)*d4(s)/2 - a2(s)*d3(1 - s)/2 + a2(1 - s)*d3(s)/2 - b0(s)*c5(1 - s) + b0(1 - s)*c5(s) + b1(s)*c4(1 - s)/2 + b1(s)*c6(1 - s)/2 - b1(1 - s)*c4(s)/2 - b1(1 - s)*c6(s)/2 - b2(s)*c3(1 - s)/2 + b2(1 - s)*c3(s)/2 + b3(s)*c2(1 - s)/2 - b3(1 - s)*c2(s)/2 - b4(s)*c1(1 - s)/2 + b4(1 - s)*c1(s)/2)*cos(5*k*x) + (-a1(s)*d3(1 - s)/2 - a1(1 - s)*d3(s)/2 + a2(s)*d2(1 - s)/2 + a2(1 - s)*d2(s)/2 + b0(s)*c4(1 - s) + b0(1 - s)*c4(s) - b1(s)*c3(1 - s)/2 - b1(s)*c5(1 - s)/2 - b1(1 - s)*c3(s)/2 - b1(1 - s)*c5(s)/2 + b2(s)*c2(1 - s)/2 + b2(s)*c6(1 - s)/2 + b2(1 - s)*c2(s)/2 + b2(1 - s)*c6(s)/2 - b3(s)*c1(1 - s)/2 - b3(1 - s)*c1(s)/2 + b4(s)*c0(1 - s) + b4(1 - s)*c0(s))*cos(4*k*x) + (a1(s)*d2(1 - s)/2 + a1(s)*d4(1 - s)/2 - a1(1 - s)*d2(s)/2 - a1(1 - s)*d4(s)/2 - a2(s)*d1(1 - s)/2 + a2(1 - s)*d1(s)/2 - b0(s)*c3(1 - s) + b0(1 - s)*c3(s) + b1(s)*c2(1 - s)/2 + b1(s)*c4(1 - s)/2 - b1(1 - s)*c2(s)/2 - b1(1 - s)*c4(s)/2 - b2(s)*c1(1 - s)/2 - b2(s)*c5(1 - s)/2 + b2(1 - s)*c1(s)/2 + b2(1 - s)*c5(s)/2 + b3(s)*c0(1 - s) + b3(s)*c6(1 - s)/2 - b3(1 - s)*c0(s) - b3(1 - s)*c6(s)/2 - b4(s)*c1(1 - s)/2 + b4(1 - s)*c1(s)/2)*cos(3*k*x) + (a1(s)*d0(1 - s) + a1(s)*d2(1 - s)/2 - a1(1 - s)*d0(s) - a1(1 - s)*d2(s)/2 - a2(s)*d1(1 - s)/2 - a2(s)*d3(1 - s)/2 + a2(1 - s)*d1(s)/2 + a2(1 - s)*d3(s)/2 - b0(s)*c1(1 - s) + b0(1 - s)*c1(s) + b1(s)*c0(1 - s) + b1(s)*c2(1 - s)/2 - b1(1 - s)*c0(s) - b1(1 - s)*c2(s)/2 - b2(s)*c1(1 - s)/2 - b2(s)*c3(1 - s)/2 + b2(1 - s)*c1(s)/2 + b2(1 - s)*c3(s)/2 + b3(s)*c2(1 - s)/2 + b3(s)*c4(1 - s)/2 - b3(1 - s)*c2(s)/2 - b3(1 - s)*c4(s)/2 - b4(s)*c3(1 - s)/2 - b4(s)*c5(1 - s)/2 + b4(1 - s)*c3(s)/2 + b4(1 - s)*c5(s)/2 + l1(s) - l1(1 - s))*cos(k*x) + (-a1(s)*d1(1 - s)/2 - a1(s)*d3(1 - s)/2 - a1(1 - s)*d1(s)/2 - a1(1 - s)*d3(s)/2 + a2(s)*d0(1 - s) + a2(s)*d4(1 - s)/2 + a2(1 - s)*d0(s) + a2(1 - s)*d4(s)/2 + b0(s)*c2(1 - s) + b0(1 - s)*c2(s) - b1(s)*c1(1 - s)/2 - b1(s)*c3(1 - s)/2 - b1(1 - s)*c1(s)/2 - b1(1 - s)*c3(s)/2 + b2(s)*c0(1 - s) + b2(s)*c4(1 - s)/2 + b2(1 - s)*c0(s) + b2(1 - s)*c4(s)/2 - b3(s)*c1(1 - s)/2 - b3(s)*c5(1 - s)/2 - b3(1 - s)*c1(s)/2 - b3(1 - s)*c5(s)/2 + b4(s)*c2(1 - s)/2 + b4(s)*c6(1 - s)/2 + b4(1 - s)*c2(s)/2 + b4(1 - s)*c6(s)/2 + l2(s) + l2(1 - s))*cos(2*k*x) - a1(s)*d1(1 - s)/2 - a1(1 - s)*d1(s)/2 + a2(s)*d2(1 - s)/2 + a2(1 - s)*d2(s)/2 + b0(s)*c0(1 - s) + b0(1 - s)*c0(s) - b1(s)*c1(1 - s)/2 - b1(1 - s)*c1(s)/2 + b2(s)*c2(1 - s)/2 + b2(1 - s)*c2(s)/2 - b3(s)*c3(1 - s)/2 - b3(1 - s)*c3(s)/2 + b4(s)*c4(1 - s)/2 + b4(1 - s)*c4(s)/2 + l0(s) + l0(1 - s))"
            ],
            "text/latex": "$\\displaystyle S_{5}(x,s) = \\left(\\frac{b_{4}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(10 k x \\right)} + \\left(\\frac{b_{3}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2}\\right) \\cos{\\left(9 k x \\right)} + \\left(\\frac{b_{2}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2}\\right) \\cos{\\left(8 k x \\right)} + \\left(\\frac{b_{1}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(7 k x \\right)} + \\left(\\frac{a_{2}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2}\\right) \\cos{\\left(6 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} - b_{0}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)} + \\frac{b_{1}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{1}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2}\\right) \\cos{\\left(5 k x \\right)} + \\left(- \\frac{a_{1}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} + b_{4}{\\left(s \\right)} c_{0}{\\left(1 - s \\right)} + b_{4}{\\left(1 - s \\right)} c_{0}{\\left(s \\right)}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{1}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} - b_{0}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)} + \\frac{b_{1}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{1}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + b_{3}{\\left(s \\right)} c_{0}{\\left(1 - s \\right)} + \\frac{b_{3}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - b_{3}{\\left(1 - s \\right)} c_{0}{\\left(s \\right)} - \\frac{b_{3}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2}\\right) \\cos{\\left(3 k x \\right)} + \\left(a_{1}{\\left(s \\right)} d_{0}{\\left(1 - s \\right)} + \\frac{a_{1}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} - a_{1}{\\left(1 - s \\right)} d_{0}{\\left(s \\right)} - \\frac{a_{1}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} - b_{0}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)} + b_{1}{\\left(s \\right)} c_{0}{\\left(1 - s \\right)} + \\frac{b_{1}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} - b_{1}{\\left(1 - s \\right)} c_{0}{\\left(s \\right)} - \\frac{b_{1}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + l_{1}{\\left(s \\right)} - l_{1}{\\left(1 - s \\right)}\\right) \\cos{\\left(k x \\right)} + \\left(- \\frac{a_{1}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + a_{2}{\\left(s \\right)} d_{0}{\\left(1 - s \\right)} + \\frac{a_{2}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} + a_{2}{\\left(1 - s \\right)} d_{0}{\\left(s \\right)} + \\frac{a_{2}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + b_{2}{\\left(s \\right)} c_{0}{\\left(1 - s \\right)} + \\frac{b_{2}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + b_{2}{\\left(1 - s \\right)} c_{0}{\\left(s \\right)} + \\frac{b_{2}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} + l_{2}{\\left(s \\right)} + l_{2}{\\left(1 - s \\right)}\\right) \\cos{\\left(2 k x \\right)} - \\frac{a_{1}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} c_{0}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} c_{0}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} + l_{0}{\\left(s \\right)} + l_{0}{\\left(1 - s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{6}(x,s), (c5(s)*c6(1 - s)/2 - c5(1 - s)*c6(s)/2)*cos(11*k*x) + (c4(s)*c6(1 - s)/2 + c4(1 - s)*c6(s)/2 - c5(s)*c5(1 - s)/2)*cos(10*k*x) + (c3(s)*c6(1 - s)/2 - c3(1 - s)*c6(s)/2 - c4(s)*c5(1 - s)/2 + c4(1 - s)*c5(s)/2)*cos(9*k*x) + (b4(s)*d4(1 - s)/2 + b4(1 - s)*d4(s)/2 + c2(s)*c6(1 - s)/2 + c2(1 - s)*c6(s)/2 - c3(s)*c5(1 - s)/2 - c3(1 - s)*c5(s)/2 + c4(s)*c4(1 - s)/2)*cos(8*k*x) + (b3(s)*d4(1 - s)/2 - b3(1 - s)*d4(s)/2 - b4(s)*d3(1 - s)/2 + b4(1 - s)*d3(s)/2 + c1(s)*c6(1 - s)/2 - c1(1 - s)*c6(s)/2 - c2(s)*c5(1 - s)/2 + c2(1 - s)*c5(s)/2 + c3(s)*c4(1 - s)/2 - c3(1 - s)*c4(s)/2)*cos(7*k*x) + (b2(s)*d4(1 - s)/2 + b2(1 - s)*d4(s)/2 - b3(s)*d3(1 - s)/2 - b3(1 - s)*d3(s)/2 + b4(s)*d2(1 - s)/2 + b4(1 - s)*d2(s)/2 + c0(s)*c6(1 - s) + c0(1 - s)*c6(s) - c1(s)*c5(1 - s)/2 - c1(1 - s)*c5(s)/2 + c2(s)*c4(1 - s)/2 + c2(1 - s)*c4(s)/2 - c3(s)*c3(1 - s)/2)*cos(6*k*x) + (b1(s)*d4(1 - s)/2 - b1(1 - s)*d4(s)/2 - b2(s)*d3(1 - s)/2 + b2(1 - s)*d3(s)/2 + b3(s)*d2(1 - s)/2 - b3(1 - s)*d2(s)/2 - b4(s)*d1(1 - s)/2 + b4(1 - s)*d1(s)/2 - c0(s)*c5(1 - s) + c0(1 - s)*c5(s) + c1(s)*c4(1 - s)/2 + c1(s)*c6(1 - s)/2 - c1(1 - s)*c4(s)/2 - c1(1 - s)*c6(s)/2 - c2(s)*c3(1 - s)/2 + c2(1 - s)*c3(s)/2)*cos(5*k*x) + (a2(s)*l2(1 - s)/2 + a2(1 - s)*l2(s)/2 + b0(s)*d4(1 - s) + b0(1 - s)*d4(s) - b1(s)*d3(1 - s)/2 - b1(1 - s)*d3(s)/2 + b2(s)*d2(1 - s)/2 + b2(1 - s)*d2(s)/2 - b3(s)*d1(1 - s)/2 - b3(1 - s)*d1(s)/2 + b4(s)*d0(1 - s) + b4(1 - s)*d0(s) + c0(s)*c4(1 - s) + c0(1 - s)*c4(s) - c1(s)*c3(1 - s)/2 - c1(s)*c5(1 - s)/2 - c1(1 - s)*c3(s)/2 - c1(1 - s)*c5(s)/2 + c2(s)*c2(1 - s)/2 + c2(s)*c6(1 - s)/2 + c2(1 - s)*c6(s)/2)*cos(4*k*x) + (a1(s)*l2(1 - s)/2 - a1(1 - s)*l2(s)/2 - a2(s)*l1(1 - s)/2 + a2(1 - s)*l1(s)/2 - b0(s)*d3(1 - s) + b0(1 - s)*d3(s) + b1(s)*d2(1 - s)/2 + b1(s)*d4(1 - s)/2 - b1(1 - s)*d2(s)/2 - b1(1 - s)*d4(s)/2 - b2(s)*d1(1 - s)/2 + b2(1 - s)*d1(s)/2 + b3(s)*d0(1 - s) - b3(1 - s)*d0(s) - b4(s)*d1(1 - s)/2 + b4(1 - s)*d1(s)/2 - c0(s)*c3(1 - s) + c0(1 - s)*c3(s) + c1(s)*c2(1 - s)/2 + c1(s)*c4(1 - s)/2 - c1(1 - s)*c2(s)/2 - c1(1 - s)*c4(s)/2 - c2(s)*c5(1 - s)/2 + c2(1 - s)*c5(s)/2 + c3(s)*c6(1 - s)/2 - c3(1 - s)*c6(s)/2)*cos(3*k*x) + (-a1(s)*l1(1 - s)/2 - a1(1 - s)*l1(s)/2 + a2(s)*l0(1 - s) + a2(1 - s)*l0(s) + b0(s)*d2(1 - s) + b0(1 - s)*d2(s) - b1(s)*d1(1 - s)/2 - b1(s)*d3(1 - s)/2 - b1(1 - s)*d1(s)/2 - b1(1 - s)*d3(s)/2 + b2(s)*d0(1 - s) + b2(s)*d4(1 - s)/2 + b2(1 - s)*d0(s) + b2(1 - s)*d4(s)/2 - b3(s)*d1(1 - s)/2 - b3(1 - s)*d1(s)/2 + b4(s)*d2(1 - s)/2 + b4(1 - s)*d2(s)/2 + c0(s)*c2(1 - s) + c0(1 - s)*c2(s) - c1(s)*c1(1 - s)/2 - c1(s)*c3(1 - s)/2 - c1(1 - s)*c3(s)/2 + c2(s)*c4(1 - s)/2 + c2(1 - s)*c4(s)/2 - c3(s)*c5(1 - s)/2 - c3(1 - s)*c5(s)/2 + c4(s)*c6(1 - s)/2 + c4(1 - s)*c6(s)/2)*cos(2*k*x) + (a1(s)*l0(1 - s) + a1(s)*l2(1 - s)/2 - a1(1 - s)*l0(s) - a1(1 - s)*l2(s)/2 - a2(s)*l1(1 - s)/2 + a2(1 - s)*l1(s)/2 - b0(s)*d1(1 - s) + b0(1 - s)*d1(s) + b1(s)*d0(1 - s) + b1(s)*d2(1 - s)/2 - b1(1 - s)*d0(s) - b1(1 - s)*d2(s)/2 - b2(s)*d1(1 - s)/2 - b2(s)*d3(1 - s)/2 + b2(1 - s)*d1(s)/2 + b2(1 - s)*d3(s)/2 + b3(s)*d2(1 - s)/2 + b3(s)*d4(1 - s)/2 - b3(1 - s)*d2(s)/2 - b3(1 - s)*d4(s)/2 - b4(s)*d3(1 - s)/2 + b4(1 - s)*d3(s)/2 - c0(s)*c1(1 - s) + c0(1 - s)*c1(s) + c1(s)*c2(1 - s)/2 - c1(1 - s)*c2(s)/2 - c2(s)*c3(1 - s)/2 + c2(1 - s)*c3(s)/2 + c3(s)*c4(1 - s)/2 - c3(1 - s)*c4(s)/2 - c4(s)*c5(1 - s)/2 + c4(1 - s)*c5(s)/2 + c5(s)*c6(1 - s)/2 - c5(1 - s)*c6(s)/2)*cos(k*x) - a1(s)*l1(1 - s)/2 - a1(1 - s)*l1(s)/2 + a2(s)*l2(1 - s)/2 + a2(1 - s)*l2(s)/2 + b0(s)*d0(1 - s) + b0(1 - s)*d0(s) - b1(s)*d1(1 - s)/2 - b1(1 - s)*d1(s)/2 + b2(s)*d2(1 - s)/2 + b2(1 - s)*d2(s)/2 - b3(s)*d3(1 - s)/2 - b3(1 - s)*d3(s)/2 + b4(s)*d4(1 - s)/2 + b4(1 - s)*d4(s)/2 + c0(s)*c0(1 - s) - c1(s)*c1(1 - s)/2 + c2(s)*c2(1 - s)/2 - c3(s)*c3(1 - s)/2 + c4(s)*c4(1 - s)/2 - c5(s)*c5(1 - s)/2 + c6(s)*c6(1 - s)*cos(12*k*x)/2 + c6(s)*c6(1 - s)/2 + m0(s) + m0(1 - s))"
            ],
            "text/latex": "$\\displaystyle S_{6}(x,s) = \\left(\\frac{c_{5}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{c_{5}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(11 k x \\right)} + \\left(\\frac{c_{4}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{c_{4}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{c_{5}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2}\\right) \\cos{\\left(10 k x \\right)} + \\left(\\frac{c_{3}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{c_{3}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{c_{4}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{c_{4}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2}\\right) \\cos{\\left(9 k x \\right)} + \\left(\\frac{b_{4}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} + \\frac{c_{2}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{c_{3}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{c_{3}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{c_{4}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2}\\right) \\cos{\\left(8 k x \\right)} + \\left(\\frac{b_{3}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + \\frac{c_{1}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{c_{2}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{c_{3}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} - \\frac{c_{3}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2}\\right) \\cos{\\left(7 k x \\right)} + \\left(\\frac{b_{2}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} + c_{0}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)} + c_{0}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)} - \\frac{c_{1}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{c_{2}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{c_{3}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2}\\right) \\cos{\\left(6 k x \\right)} + \\left(\\frac{b_{1}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} - c_{0}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)} + c_{0}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)} + \\frac{c_{1}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{c_{1}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2} - \\frac{c_{2}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2}\\right) \\cos{\\left(5 k x \\right)} + \\left(\\frac{a_{2}{\\left(s \\right)} l_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} l_{2}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} + b_{4}{\\left(s \\right)} d_{0}{\\left(1 - s \\right)} + b_{4}{\\left(1 - s \\right)} d_{0}{\\left(s \\right)} + c_{0}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)} + c_{0}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)} - \\frac{c_{1}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{c_{2}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{a_{1}{\\left(s \\right)} l_{2}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} l_{2}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} l_{1}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} l_{1}{\\left(s \\right)}}{2} - b_{0}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)} + \\frac{b_{1}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{1}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} + b_{3}{\\left(s \\right)} d_{0}{\\left(1 - s \\right)} - b_{3}{\\left(1 - s \\right)} d_{0}{\\left(s \\right)} - \\frac{b_{4}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} - c_{0}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)} + c_{0}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)} + \\frac{c_{1}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} + \\frac{c_{1}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{c_{2}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{c_{3}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{c_{3}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(3 k x \\right)} + \\left(- \\frac{a_{1}{\\left(s \\right)} l_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} l_{1}{\\left(s \\right)}}{2} + a_{2}{\\left(s \\right)} l_{0}{\\left(1 - s \\right)} + a_{2}{\\left(1 - s \\right)} l_{0}{\\left(s \\right)} + b_{0}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + b_{2}{\\left(s \\right)} d_{0}{\\left(1 - s \\right)} + \\frac{b_{2}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} + b_{2}{\\left(1 - s \\right)} d_{0}{\\left(s \\right)} + \\frac{b_{2}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} + c_{0}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)} + c_{0}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)} - \\frac{c_{1}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + \\frac{c_{2}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{c_{3}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} - \\frac{c_{3}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{c_{4}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + \\frac{c_{4}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(2 k x \\right)} + \\left(a_{1}{\\left(s \\right)} l_{0}{\\left(1 - s \\right)} + \\frac{a_{1}{\\left(s \\right)} l_{2}{\\left(1 - s \\right)}}{2} - a_{1}{\\left(1 - s \\right)} l_{0}{\\left(s \\right)} - \\frac{a_{1}{\\left(1 - s \\right)} l_{2}{\\left(s \\right)}}{2} - \\frac{a_{2}{\\left(s \\right)} l_{1}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} l_{1}{\\left(s \\right)}}{2} - b_{0}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)} + b_{1}{\\left(s \\right)} d_{0}{\\left(1 - s \\right)} + \\frac{b_{1}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} - b_{1}{\\left(1 - s \\right)} d_{0}{\\left(s \\right)} - \\frac{b_{1}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{2}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{3}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} - \\frac{b_{4}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} - c_{0}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)} + c_{0}{\\left(1 - s \\right)} c_{1}{\\left(s \\right)} + \\frac{c_{1}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} - \\frac{c_{1}{\\left(1 - s \\right)} c_{2}{\\left(s \\right)}}{2} - \\frac{c_{2}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(1 - s \\right)} c_{3}{\\left(s \\right)}}{2} + \\frac{c_{3}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} - \\frac{c_{3}{\\left(1 - s \\right)} c_{4}{\\left(s \\right)}}{2} - \\frac{c_{4}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{c_{4}{\\left(1 - s \\right)} c_{5}{\\left(s \\right)}}{2} + \\frac{c_{5}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} - \\frac{c_{5}{\\left(1 - s \\right)} c_{6}{\\left(s \\right)}}{2}\\right) \\cos{\\left(k x \\right)} - \\frac{a_{1}{\\left(s \\right)} l_{1}{\\left(1 - s \\right)}}{2} - \\frac{a_{1}{\\left(1 - s \\right)} l_{1}{\\left(s \\right)}}{2} + \\frac{a_{2}{\\left(s \\right)} l_{2}{\\left(1 - s \\right)}}{2} + \\frac{a_{2}{\\left(1 - s \\right)} l_{2}{\\left(s \\right)}}{2} + b_{0}{\\left(s \\right)} d_{0}{\\left(1 - s \\right)} + b_{0}{\\left(1 - s \\right)} d_{0}{\\left(s \\right)} - \\frac{b_{1}{\\left(s \\right)} d_{1}{\\left(1 - s \\right)}}{2} - \\frac{b_{1}{\\left(1 - s \\right)} d_{1}{\\left(s \\right)}}{2} + \\frac{b_{2}{\\left(s \\right)} d_{2}{\\left(1 - s \\right)}}{2} + \\frac{b_{2}{\\left(1 - s \\right)} d_{2}{\\left(s \\right)}}{2} - \\frac{b_{3}{\\left(s \\right)} d_{3}{\\left(1 - s \\right)}}{2} - \\frac{b_{3}{\\left(1 - s \\right)} d_{3}{\\left(s \\right)}}{2} + \\frac{b_{4}{\\left(s \\right)} d_{4}{\\left(1 - s \\right)}}{2} + \\frac{b_{4}{\\left(1 - s \\right)} d_{4}{\\left(s \\right)}}{2} + c_{0}{\\left(s \\right)} c_{0}{\\left(1 - s \\right)} - \\frac{c_{1}{\\left(s \\right)} c_{1}{\\left(1 - s \\right)}}{2} + \\frac{c_{2}{\\left(s \\right)} c_{2}{\\left(1 - s \\right)}}{2} - \\frac{c_{3}{\\left(s \\right)} c_{3}{\\left(1 - s \\right)}}{2} + \\frac{c_{4}{\\left(s \\right)} c_{4}{\\left(1 - s \\right)}}{2} - \\frac{c_{5}{\\left(s \\right)} c_{5}{\\left(1 - s \\right)}}{2} + \\frac{c_{6}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)} \\cos{\\left(12 k x \\right)}}{2} + \\frac{c_{6}{\\left(s \\right)} c_{6}{\\left(1 - s \\right)}}{2} + m_{0}{\\left(s \\right)} + m_{0}{\\left(1 - s \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Spatial mode decomposition of the total partition function up to sixth order\"))\n",
        "display(Markdown(\"This block constructs the spatial-mode contributions needed for the total partition function up to sixth order.\"))\n",
        "display(Markdown(r\"Each order is written as:\"))\n",
        "display(sp.Symbol(r\"S_{i}(x,s)\"))\n",
        "display(Markdown(\"where each contribution is obtained from products with total order i.\"))\n",
        "\n",
        "harmonic_list = [sp.cos(i*k*x) for i in range(1, 20)]\n",
        "\n",
        "# 1. Initialize storage\n",
        "\n",
        "# S_spatial_6[i] stores the full spatial contribution at total perturbation order i.\n",
        "S_spatial_6 = {i: 0 for i in range(7)}\n",
        "\n",
        "\n",
        "# 2. Define perturbation series\n",
        "display(Markdown(\"### 1. Define perturbation series\"))\n",
        "\n",
        "q_series = [1, q1, q2, q3, q4, q5, q6]\n",
        "p_series = [1, p1, p2, p3, p4, p5, p6]\n",
        "\n",
        "display(Markdown(\"Propagator series used in the product expansion:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"q_{\\mathrm{series}}\"),\n",
        "    sp.Symbol(r\"\\{1,q^{(1)},q^{(2)},q^{(3)},q^{(4)},q^{(5)},q^{(6)}\\}\")))\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"p_{\\mathrm{series}}\"),\n",
        "    sp.Symbol(r\"\\{1,p^{(1)},p^{(2)},p^{(3)},p^{(4)},p^{(5)},p^{(6)}\\}\")))\n",
        "\n",
        "# 3. Decompose products into spatial modes\n",
        "\n",
        "for i in range(7):\n",
        "    for j in range(7):\n",
        "        total_order = i + j\n",
        "\n",
        "        # Only keep contributions up to sixth order.\n",
        "        if total_order > 6: continue\n",
        "\n",
        "        # Form the product of perturbative propagator terms.\n",
        "        term = q_series[i] * p_series[j]\n",
        "\n",
        "        # Convert powers and products of cosine functions into linear cosine modes.\n",
        "        term = cos_poly_to_modes(term, x)\n",
        "        term = cos_product_decompose(term, x)\n",
        "\n",
        "        # Accumulate the spatial contribution at the corresponding total order.\n",
        "        S_spatial_6[total_order] += sp.expand(term)\n",
        "\n",
        "# 4. Display order-by-order spatial contributions\n",
        "display(Markdown(\"### 2. Order-by-order spatial contributions\"))\n",
        "\n",
        "for i in range(7):\n",
        "    S_spatial_6[i] = sp.collect(sp.expand(S_spatial_6[i]),harmonic_list)\n",
        "    display(sp.Eq(sp.Symbol(rf\"S_{{{i}}}(x,s)\"), S_spatial_6[i]))\n",
        "    display(HTML(\"<div style='height:10px'></div>\"))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 1000
        },
        "id": "vLyo71ZA717n",
        "outputId": "5317a29c-d823-4b50-e139-917e3cab2738"
      },
      "outputs": [
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "## Substitution and truncation of sixth-order spatial contributions"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "This block substitutes the solved coefficient functions into the spatial-mode contributions and keeps terms up to sixth order. No spatial averaging is performed in this block."
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "### Substitute and truncate order by order"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "#### Order 0"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Spatial contribution after substitution and truncation:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{0}(x,s), 1)"
            ],
            "text/latex": "$\\displaystyle S_{0}(x,s) = 1$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "#### Order 1"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Spatial contribution after substitution and truncation:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{1}(x,s), C*(exp(-mu*s)/mu - exp(-mu)*exp(mu*s)/mu)*cos(k*x) + D*(-1/(2*mu) + exp(-4*mu*s)/(4*mu) + exp(-4*mu)*exp(4*mu*s)/(4*mu))*cos(2*k*x))"
            ],
            "text/latex": "$\\displaystyle S_{1}(x,s) = C \\left(\\frac{e^{- \\mu s}}{\\mu} - \\frac{e^{- \\mu} e^{\\mu s}}{\\mu}\\right) \\cos{\\left(k x \\right)} + D \\left(- \\frac{1}{2 \\mu} + \\frac{e^{- 4 \\mu s}}{4 \\mu} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{4 \\mu}\\right) \\cos{\\left(2 k x \\right)}$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "#### Order 2"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Spatial contribution after substitution and truncation:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{2}(x,s), C**2*((-1/(4*mu**2) + exp(-mu*s)/(3*mu**2) + exp(-4*mu*s)/(24*mu**2) + exp(-mu)*exp(mu*s)/(3*mu**2) - exp(-mu)/(2*mu**2) + exp(-4*mu)*exp(4*mu*s)/(24*mu**2))*cos(2*k*x) + 1/(2*mu) - 3/(2*mu**2) + exp(-mu*s)/mu**2 + exp(-mu)*exp(mu*s)/mu**2 - exp(-mu)/(2*mu**2)) + C*D*((-3*exp(-mu*s)/(16*mu**2) + exp(-4*mu*s)/(10*mu**2) + 13*exp(-9*mu*s)/(720*mu**2) + 3*exp(-mu)*exp(mu*s)/(16*mu**2) - exp(-mu)*exp(-3*mu*s)/(8*mu**2) - exp(-4*mu)*exp(4*mu*s)/(10*mu**2) + exp(-4*mu)*exp(3*mu*s)/(8*mu**2) - 13*exp(-9*mu)*exp(9*mu*s)/(720*mu**2))*cos(3*k*x) + (-s*exp(-mu*s)/(2*mu) - s*exp(-mu)*exp(mu*s)/(2*mu) + exp(-mu)*exp(mu*s)/(2*mu) - 19*exp(-mu*s)/(24*mu**2) + exp(-4*mu*s)/(6*mu**2) + 19*exp(-mu)*exp(mu*s)/(24*mu**2) - exp(-mu)*exp(-3*mu*s)/(8*mu**2) - exp(-4*mu)*exp(4*mu*s)/(6*mu**2) + exp(-4*mu)*exp(3*mu*s)/(8*mu**2))*cos(k*x)) + D**2*((3/(64*mu**2) - exp(-4*mu*s)/(24*mu**2) + exp(-16*mu*s)/(384*mu**2) - exp(-4*mu)*exp(4*mu*s)/(24*mu**2) + exp(-4*mu)/(32*mu**2) + exp(-16*mu)*exp(16*mu*s)/(384*mu**2))*cos(4*k*x) + 1/(8*mu) - 1/(32*mu**2) + exp(-4*mu)/(32*mu**2)))"
            ],
            "text/latex": "$\\displaystyle S_{2}(x,s) = C^{2} \\left(\\left(- \\frac{1}{4 \\mu^{2}} + \\frac{e^{- \\mu s}}{3 \\mu^{2}} + \\frac{e^{- 4 \\mu s}}{24 \\mu^{2}} + \\frac{e^{- \\mu} e^{\\mu s}}{3 \\mu^{2}} - \\frac{e^{- \\mu}}{2 \\mu^{2}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{24 \\mu^{2}}\\right) \\cos{\\left(2 k x \\right)} + \\frac{1}{2 \\mu} - \\frac{3}{2 \\mu^{2}} + \\frac{e^{- \\mu s}}{\\mu^{2}} + \\frac{e^{- \\mu} e^{\\mu s}}{\\mu^{2}} - \\frac{e^{- \\mu}}{2 \\mu^{2}}\\right) + C D \\left(\\left(- \\frac{3 e^{- \\mu s}}{16 \\mu^{2}} + \\frac{e^{- 4 \\mu s}}{10 \\mu^{2}} + \\frac{13 e^{- 9 \\mu s}}{720 \\mu^{2}} + \\frac{3 e^{- \\mu} e^{\\mu s}}{16 \\mu^{2}} - \\frac{e^{- \\mu} e^{- 3 \\mu s}}{8 \\mu^{2}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{10 \\mu^{2}} + \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{8 \\mu^{2}} - \\frac{13 e^{- 9 \\mu} e^{9 \\mu s}}{720 \\mu^{2}}\\right) \\cos{\\left(3 k x \\right)} + \\left(- \\frac{s e^{- \\mu s}}{2 \\mu} - \\frac{s e^{- \\mu} e^{\\mu s}}{2 \\mu} + \\frac{e^{- \\mu} e^{\\mu s}}{2 \\mu} - \\frac{19 e^{- \\mu s}}{24 \\mu^{2}} + \\frac{e^{- 4 \\mu s}}{6 \\mu^{2}} + \\frac{19 e^{- \\mu} e^{\\mu s}}{24 \\mu^{2}} - \\frac{e^{- \\mu} e^{- 3 \\mu s}}{8 \\mu^{2}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{6 \\mu^{2}} + \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{8 \\mu^{2}}\\right) \\cos{\\left(k x \\right)}\\right) + D^{2} \\left(\\left(\\frac{3}{64 \\mu^{2}} - \\frac{e^{- 4 \\mu s}}{24 \\mu^{2}} + \\frac{e^{- 16 \\mu s}}{384 \\mu^{2}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{24 \\mu^{2}} + \\frac{e^{- 4 \\mu}}{32 \\mu^{2}} + \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{384 \\mu^{2}}\\right) \\cos{\\left(4 k x \\right)} + \\frac{1}{8 \\mu} - \\frac{1}{32 \\mu^{2}} + \\frac{e^{- 4 \\mu}}{32 \\mu^{2}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "#### Order 3"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Spatial contribution after substitution and truncation:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{3}(x,s), C**3*((-exp(-mu*s)/(96*mu**3) + exp(-4*mu*s)/(60*mu**3) + exp(-9*mu*s)/(1440*mu**3) + exp(-mu)*exp(mu*s)/(96*mu**3) - exp(-mu)*exp(-3*mu*s)/(48*mu**3) - exp(-4*mu)*exp(4*mu*s)/(60*mu**3) + exp(-4*mu)*exp(3*mu*s)/(48*mu**3) - exp(-9*mu)*exp(9*mu*s)/(1440*mu**3))*cos(3*k*x) + (-11*s*exp(-mu*s)/(12*mu**2) - 11*s*exp(-mu)*exp(mu*s)/(12*mu**2) + exp(-mu*s)/(2*mu**2) + 5*exp(-mu)*exp(mu*s)/(12*mu**2) - 139*exp(-mu*s)/(144*mu**3) + exp(-4*mu*s)/(36*mu**3) + 139*exp(-mu)*exp(mu*s)/(144*mu**3) - exp(-mu)*exp(-3*mu*s)/(48*mu**3) - exp(-4*mu)*exp(4*mu*s)/(36*mu**3) + exp(-4*mu)*exp(3*mu*s)/(48*mu**3))*cos(k*x)) + C**2*D*((5/(192*mu**3) - 3*exp(-mu*s)/(80*mu**3) - exp(-4*mu*s)/(360*mu**3) + 13*exp(-9*mu*s)/(1680*mu**3) + 17*exp(-16*mu*s)/(40320*mu**3) - 3*exp(-mu)*exp(mu*s)/(80*mu**3) + exp(-mu)/(16*mu**3) - exp(-mu)*exp(-3*mu*s)/(120*mu**3) - 13*exp(-mu)*exp(-8*mu*s)/(1440*mu**3) - exp(-4*mu)*exp(4*mu*s)/(360*mu**3) - exp(-4*mu)*exp(3*mu*s)/(120*mu**3) + exp(-4*mu)/(96*mu**3) + 13*exp(-9*mu)*exp(9*mu*s)/(1680*mu**3) - 13*exp(-9*mu)*exp(8*mu*s)/(1440*mu**3) + 17*exp(-16*mu)*exp(16*mu*s)/(40320*mu**3))*cos(4*k*x) + (-s*exp(-mu*s)/(6*mu**2) - 2*s*exp(-4*mu*s)/(15*mu**2) + s*exp(-mu)*exp(mu*s)/(6*mu**2) + 2*s*exp(-4*mu)*exp(4*mu*s)/(15*mu**2) - 1/(4*mu**2) + exp(-4*mu*s)/(8*mu**2) - exp(-mu)*exp(mu*s)/(6*mu**2) + exp(-mu)/(4*mu**2) - exp(-4*mu)*exp(4*mu*s)/(120*mu**2) + 13/(12*mu**3) - 131*exp(-mu*s)/(144*mu**3) - 23*exp(-4*mu*s)/(200*mu**3) + 13*exp(-9*mu*s)/(1200*mu**3) - 131*exp(-mu)*exp(mu*s)/(144*mu**3) + 35*exp(-mu)/(48*mu**3) + 7*exp(-mu)*exp(-3*mu*s)/(60*mu**3) - 13*exp(-mu)*exp(-8*mu*s)/(1440*mu**3) - 23*exp(-4*mu)*exp(4*mu*s)/(200*mu**3) + 7*exp(-4*mu)*exp(3*mu*s)/(60*mu**3) + 13*exp(-9*mu)*exp(9*mu*s)/(1200*mu**3) - 13*exp(-9*mu)*exp(8*mu*s)/(1440*mu**3))*cos(2*k*x) - s*exp(-mu*s)/(2*mu**2) + s*exp(-mu)*exp(mu*s)/(2*mu**2) - 3/(8*mu**2) - exp(-mu)*exp(mu*s)/(2*mu**2) + exp(-mu)/(4*mu**2) + 61/(32*mu**3) - 31*exp(-mu*s)/(24*mu**3) + exp(-4*mu*s)/(24*mu**3) - 31*exp(-mu)*exp(mu*s)/(24*mu**3) + 2*exp(-mu)/(3*mu**3) - exp(-mu)*exp(-3*mu*s)/(24*mu**3) + exp(-4*mu)*exp(4*mu*s)/(24*mu**3) - exp(-4*mu)*exp(3*mu*s)/(24*mu**3) + exp(-4*mu)/(96*mu**3)) + C*D**2*((5*exp(-mu*s)/(384*mu**3) - 5*exp(-4*mu*s)/(504*mu**3) - 13*exp(-9*mu*s)/(4608*mu**3) + exp(-16*mu*s)/(864*mu**3) + 263*exp(-25*mu*s)/(2419200*mu**3) - 5*exp(-mu)*exp(mu*s)/(384*mu**3) + 5*exp(-mu)*exp(-3*mu*s)/(384*mu**3) - exp(-mu)*exp(-15*mu*s)/(768*mu**3) + 5*exp(-4*mu)*exp(4*mu*s)/(504*mu**3) - 5*exp(-4*mu)*exp(3*mu*s)/(384*mu**3) + 13*exp(-4*mu)*exp(-5*mu*s)/(5760*mu**3) + 13*exp(-9*mu)*exp(9*mu*s)/(4608*mu**3) - 13*exp(-9*mu)*exp(5*mu*s)/(5760*mu**3) - exp(-16*mu)*exp(16*mu*s)/(864*mu**3) + exp(-16*mu)*exp(15*mu*s)/(768*mu**3) - 263*exp(-25*mu)*exp(25*mu*s)/(2419200*mu**3))*cos(5*k*x) + (3*s*exp(-mu*s)/(32*mu**2) + 3*s*exp(-mu)*exp(mu*s)/(32*mu**2) - s*exp(-mu)*exp(-3*mu*s)/(16*mu**2) - s*exp(-4*mu)*exp(3*mu*s)/(16*mu**2) - 3*exp(-mu)*exp(mu*s)/(32*mu**2) + exp(-mu)*exp(-3*mu*s)/(16*mu**2) + exp(-mu*s)/(8*mu**3) - 11*exp(-4*mu*s)/(120*mu**3) + 3*exp(-9*mu*s)/(8960*mu**3) + exp(-16*mu*s)/(672*mu**3) - exp(-mu)*exp(mu*s)/(8*mu**3) + 17*exp(-mu)*exp(-3*mu*s)/(192*mu**3) - exp(-mu)*exp(-15*mu*s)/(768*mu**3) + 11*exp(-4*mu)*exp(4*mu*s)/(120*mu**3) - 17*exp(-4*mu)*exp(3*mu*s)/(192*mu**3) - 3*exp(-9*mu)*exp(9*mu*s)/(8960*mu**3) - exp(-16*mu)*exp(16*mu*s)/(672*mu**3) + exp(-16*mu)*exp(15*mu*s)/(768*mu**3))*cos(3*k*x) + (s**2*exp(-mu*s)/(8*mu) - s**2*exp(-mu)*exp(mu*s)/(8*mu) + s*exp(-mu)*exp(mu*s)/(4*mu) - exp(-mu)*exp(mu*s)/(8*mu) + 29*s*exp(-mu*s)/(96*mu**2) + 29*s*exp(-mu)*exp(mu*s)/(96*mu**2) - s*exp(-mu)*exp(-3*mu*s)/(16*mu**2) - s*exp(-4*mu)*exp(3*mu*s)/(16*mu**2) + exp(-mu*s)/(8*mu**2) - 41*exp(-mu)*exp(mu*s)/(96*mu**2) + exp(-mu)*exp(-3*mu*s)/(16*mu**2) + 545*exp(-mu*s)/(2304*mu**3) - 2*exp(-4*mu*s)/(45*mu**3) - 13*exp(-9*mu*s)/(11520*mu**3) - 545*exp(-mu)*exp(mu*s)/(2304*mu**3) + 23*exp(-mu)*exp(-3*mu*s)/(384*mu**3) + 2*exp(-4*mu)*exp(4*mu*s)/(45*mu**3) - 23*exp(-4*mu)*exp(3*mu*s)/(384*mu**3) + 13*exp(-4*mu)*exp(-5*mu*s)/(5760*mu**3) + 13*exp(-9*mu)*exp(9*mu*s)/(11520*mu**3) - 13*exp(-9*mu)*exp(5*mu*s)/(5760*mu**3))*cos(k*x)) + D**3*((-5/(2304*mu**3) + 5*exp(-4*mu*s)/(2048*mu**3) - exp(-16*mu*s)/(2560*mu**3) + exp(-36*mu*s)/(92160*mu**3) + 5*exp(-4*mu)*exp(4*mu*s)/(2048*mu**3) - exp(-4*mu)/(384*mu**3) + exp(-4*mu)*exp(-12*mu*s)/(3072*mu**3) - exp(-16*mu)*exp(16*mu*s)/(2560*mu**3) + exp(-16*mu)*exp(12*mu*s)/(3072*mu**3) + exp(-36*mu)*exp(36*mu*s)/(92160*mu**3))*cos(6*k*x) + (-11*s*exp(-4*mu*s)/(192*mu**2) + 11*s*exp(-4*mu)*exp(4*mu*s)/(192*mu**2) - 1/(16*mu**2) + exp(-4*mu*s)/(32*mu**2) - 5*exp(-4*mu)*exp(4*mu*s)/(192*mu**2) + 11/(256*mu**3) - 259*exp(-4*mu*s)/(9216*mu**3) - exp(-16*mu*s)/(4608*mu**3) - 259*exp(-4*mu)*exp(4*mu*s)/(9216*mu**3) + 5*exp(-4*mu)/(384*mu**3) + exp(-4*mu)*exp(-12*mu*s)/(3072*mu**3) - exp(-16*mu)*exp(16*mu*s)/(4608*mu**3) + exp(-16*mu)*exp(12*mu*s)/(3072*mu**3))*cos(2*k*x)))"
            ],
            "text/latex": "$\\displaystyle S_{3}(x,s) = C^{3} \\left(\\left(- \\frac{e^{- \\mu s}}{96 \\mu^{3}} + \\frac{e^{- 4 \\mu s}}{60 \\mu^{3}} + \\frac{e^{- 9 \\mu s}}{1440 \\mu^{3}} + \\frac{e^{- \\mu} e^{\\mu s}}{96 \\mu^{3}} - \\frac{e^{- \\mu} e^{- 3 \\mu s}}{48 \\mu^{3}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{60 \\mu^{3}} + \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{48 \\mu^{3}} - \\frac{e^{- 9 \\mu} e^{9 \\mu s}}{1440 \\mu^{3}}\\right) \\cos{\\left(3 k x \\right)} + \\left(- \\frac{11 s e^{- \\mu s}}{12 \\mu^{2}} - \\frac{11 s e^{- \\mu} e^{\\mu s}}{12 \\mu^{2}} + \\frac{e^{- \\mu s}}{2 \\mu^{2}} + \\frac{5 e^{- \\mu} e^{\\mu s}}{12 \\mu^{2}} - \\frac{139 e^{- \\mu s}}{144 \\mu^{3}} + \\frac{e^{- 4 \\mu s}}{36 \\mu^{3}} + \\frac{139 e^{- \\mu} e^{\\mu s}}{144 \\mu^{3}} - \\frac{e^{- \\mu} e^{- 3 \\mu s}}{48 \\mu^{3}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{36 \\mu^{3}} + \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{48 \\mu^{3}}\\right) \\cos{\\left(k x \\right)}\\right) + C^{2} D \\left(\\left(\\frac{5}{192 \\mu^{3}} - \\frac{3 e^{- \\mu s}}{80 \\mu^{3}} - \\frac{e^{- 4 \\mu s}}{360 \\mu^{3}} + \\frac{13 e^{- 9 \\mu s}}{1680 \\mu^{3}} + \\frac{17 e^{- 16 \\mu s}}{40320 \\mu^{3}} - \\frac{3 e^{- \\mu} e^{\\mu s}}{80 \\mu^{3}} + \\frac{e^{- \\mu}}{16 \\mu^{3}} - \\frac{e^{- \\mu} e^{- 3 \\mu s}}{120 \\mu^{3}} - \\frac{13 e^{- \\mu} e^{- 8 \\mu s}}{1440 \\mu^{3}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{360 \\mu^{3}} - \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{120 \\mu^{3}} + \\frac{e^{- 4 \\mu}}{96 \\mu^{3}} + \\frac{13 e^{- 9 \\mu} e^{9 \\mu s}}{1680 \\mu^{3}} - \\frac{13 e^{- 9 \\mu} e^{8 \\mu s}}{1440 \\mu^{3}} + \\frac{17 e^{- 16 \\mu} e^{16 \\mu s}}{40320 \\mu^{3}}\\right) \\cos{\\left(4 k x \\right)} + \\left(- \\frac{s e^{- \\mu s}}{6 \\mu^{2}} - \\frac{2 s e^{- 4 \\mu s}}{15 \\mu^{2}} + \\frac{s e^{- \\mu} e^{\\mu s}}{6 \\mu^{2}} + \\frac{2 s e^{- 4 \\mu} e^{4 \\mu s}}{15 \\mu^{2}} - \\frac{1}{4 \\mu^{2}} + \\frac{e^{- 4 \\mu s}}{8 \\mu^{2}} - \\frac{e^{- \\mu} e^{\\mu s}}{6 \\mu^{2}} + \\frac{e^{- \\mu}}{4 \\mu^{2}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{120 \\mu^{2}} + \\frac{13}{12 \\mu^{3}} - \\frac{131 e^{- \\mu s}}{144 \\mu^{3}} - \\frac{23 e^{- 4 \\mu s}}{200 \\mu^{3}} + \\frac{13 e^{- 9 \\mu s}}{1200 \\mu^{3}} - \\frac{131 e^{- \\mu} e^{\\mu s}}{144 \\mu^{3}} + \\frac{35 e^{- \\mu}}{48 \\mu^{3}} + \\frac{7 e^{- \\mu} e^{- 3 \\mu s}}{60 \\mu^{3}} - \\frac{13 e^{- \\mu} e^{- 8 \\mu s}}{1440 \\mu^{3}} - \\frac{23 e^{- 4 \\mu} e^{4 \\mu s}}{200 \\mu^{3}} + \\frac{7 e^{- 4 \\mu} e^{3 \\mu s}}{60 \\mu^{3}} + \\frac{13 e^{- 9 \\mu} e^{9 \\mu s}}{1200 \\mu^{3}} - \\frac{13 e^{- 9 \\mu} e^{8 \\mu s}}{1440 \\mu^{3}}\\right) \\cos{\\left(2 k x \\right)} - \\frac{s e^{- \\mu s}}{2 \\mu^{2}} + \\frac{s e^{- \\mu} e^{\\mu s}}{2 \\mu^{2}} - \\frac{3}{8 \\mu^{2}} - \\frac{e^{- \\mu} e^{\\mu s}}{2 \\mu^{2}} + \\frac{e^{- \\mu}}{4 \\mu^{2}} + \\frac{61}{32 \\mu^{3}} - \\frac{31 e^{- \\mu s}}{24 \\mu^{3}} + \\frac{e^{- 4 \\mu s}}{24 \\mu^{3}} - \\frac{31 e^{- \\mu} e^{\\mu s}}{24 \\mu^{3}} + \\frac{2 e^{- \\mu}}{3 \\mu^{3}} - \\frac{e^{- \\mu} e^{- 3 \\mu s}}{24 \\mu^{3}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{24 \\mu^{3}} - \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{24 \\mu^{3}} + \\frac{e^{- 4 \\mu}}{96 \\mu^{3}}\\right) + C D^{2} \\left(\\left(\\frac{5 e^{- \\mu s}}{384 \\mu^{3}} - \\frac{5 e^{- 4 \\mu s}}{504 \\mu^{3}} - \\frac{13 e^{- 9 \\mu s}}{4608 \\mu^{3}} + \\frac{e^{- 16 \\mu s}}{864 \\mu^{3}} + \\frac{263 e^{- 25 \\mu s}}{2419200 \\mu^{3}} - \\frac{5 e^{- \\mu} e^{\\mu s}}{384 \\mu^{3}} + \\frac{5 e^{- \\mu} e^{- 3 \\mu s}}{384 \\mu^{3}} - \\frac{e^{- \\mu} e^{- 15 \\mu s}}{768 \\mu^{3}} + \\frac{5 e^{- 4 \\mu} e^{4 \\mu s}}{504 \\mu^{3}} - \\frac{5 e^{- 4 \\mu} e^{3 \\mu s}}{384 \\mu^{3}} + \\frac{13 e^{- 4 \\mu} e^{- 5 \\mu s}}{5760 \\mu^{3}} + \\frac{13 e^{- 9 \\mu} e^{9 \\mu s}}{4608 \\mu^{3}} - \\frac{13 e^{- 9 \\mu} e^{5 \\mu s}}{5760 \\mu^{3}} - \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{864 \\mu^{3}} + \\frac{e^{- 16 \\mu} e^{15 \\mu s}}{768 \\mu^{3}} - \\frac{263 e^{- 25 \\mu} e^{25 \\mu s}}{2419200 \\mu^{3}}\\right) \\cos{\\left(5 k x \\right)} + \\left(\\frac{3 s e^{- \\mu s}}{32 \\mu^{2}} + \\frac{3 s e^{- \\mu} e^{\\mu s}}{32 \\mu^{2}} - \\frac{s e^{- \\mu} e^{- 3 \\mu s}}{16 \\mu^{2}} - \\frac{s e^{- 4 \\mu} e^{3 \\mu s}}{16 \\mu^{2}} - \\frac{3 e^{- \\mu} e^{\\mu s}}{32 \\mu^{2}} + \\frac{e^{- \\mu} e^{- 3 \\mu s}}{16 \\mu^{2}} + \\frac{e^{- \\mu s}}{8 \\mu^{3}} - \\frac{11 e^{- 4 \\mu s}}{120 \\mu^{3}} + \\frac{3 e^{- 9 \\mu s}}{8960 \\mu^{3}} + \\frac{e^{- 16 \\mu s}}{672 \\mu^{3}} - \\frac{e^{- \\mu} e^{\\mu s}}{8 \\mu^{3}} + \\frac{17 e^{- \\mu} e^{- 3 \\mu s}}{192 \\mu^{3}} - \\frac{e^{- \\mu} e^{- 15 \\mu s}}{768 \\mu^{3}} + \\frac{11 e^{- 4 \\mu} e^{4 \\mu s}}{120 \\mu^{3}} - \\frac{17 e^{- 4 \\mu} e^{3 \\mu s}}{192 \\mu^{3}} - \\frac{3 e^{- 9 \\mu} e^{9 \\mu s}}{8960 \\mu^{3}} - \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{672 \\mu^{3}} + \\frac{e^{- 16 \\mu} e^{15 \\mu s}}{768 \\mu^{3}}\\right) \\cos{\\left(3 k x \\right)} + \\left(\\frac{s^{2} e^{- \\mu s}}{8 \\mu} - \\frac{s^{2} e^{- \\mu} e^{\\mu s}}{8 \\mu} + \\frac{s e^{- \\mu} e^{\\mu s}}{4 \\mu} - \\frac{e^{- \\mu} e^{\\mu s}}{8 \\mu} + \\frac{29 s e^{- \\mu s}}{96 \\mu^{2}} + \\frac{29 s e^{- \\mu} e^{\\mu s}}{96 \\mu^{2}} - \\frac{s e^{- \\mu} e^{- 3 \\mu s}}{16 \\mu^{2}} - \\frac{s e^{- 4 \\mu} e^{3 \\mu s}}{16 \\mu^{2}} + \\frac{e^{- \\mu s}}{8 \\mu^{2}} - \\frac{41 e^{- \\mu} e^{\\mu s}}{96 \\mu^{2}} + \\frac{e^{- \\mu} e^{- 3 \\mu s}}{16 \\mu^{2}} + \\frac{545 e^{- \\mu s}}{2304 \\mu^{3}} - \\frac{2 e^{- 4 \\mu s}}{45 \\mu^{3}} - \\frac{13 e^{- 9 \\mu s}}{11520 \\mu^{3}} - \\frac{545 e^{- \\mu} e^{\\mu s}}{2304 \\mu^{3}} + \\frac{23 e^{- \\mu} e^{- 3 \\mu s}}{384 \\mu^{3}} + \\frac{2 e^{- 4 \\mu} e^{4 \\mu s}}{45 \\mu^{3}} - \\frac{23 e^{- 4 \\mu} e^{3 \\mu s}}{384 \\mu^{3}} + \\frac{13 e^{- 4 \\mu} e^{- 5 \\mu s}}{5760 \\mu^{3}} + \\frac{13 e^{- 9 \\mu} e^{9 \\mu s}}{11520 \\mu^{3}} - \\frac{13 e^{- 9 \\mu} e^{5 \\mu s}}{5760 \\mu^{3}}\\right) \\cos{\\left(k x \\right)}\\right) + D^{3} \\left(\\left(- \\frac{5}{2304 \\mu^{3}} + \\frac{5 e^{- 4 \\mu s}}{2048 \\mu^{3}} - \\frac{e^{- 16 \\mu s}}{2560 \\mu^{3}} + \\frac{e^{- 36 \\mu s}}{92160 \\mu^{3}} + \\frac{5 e^{- 4 \\mu} e^{4 \\mu s}}{2048 \\mu^{3}} - \\frac{e^{- 4 \\mu}}{384 \\mu^{3}} + \\frac{e^{- 4 \\mu} e^{- 12 \\mu s}}{3072 \\mu^{3}} - \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{2560 \\mu^{3}} + \\frac{e^{- 16 \\mu} e^{12 \\mu s}}{3072 \\mu^{3}} + \\frac{e^{- 36 \\mu} e^{36 \\mu s}}{92160 \\mu^{3}}\\right) \\cos{\\left(6 k x \\right)} + \\left(- \\frac{11 s e^{- 4 \\mu s}}{192 \\mu^{2}} + \\frac{11 s e^{- 4 \\mu} e^{4 \\mu s}}{192 \\mu^{2}} - \\frac{1}{16 \\mu^{2}} + \\frac{e^{- 4 \\mu s}}{32 \\mu^{2}} - \\frac{5 e^{- 4 \\mu} e^{4 \\mu s}}{192 \\mu^{2}} + \\frac{11}{256 \\mu^{3}} - \\frac{259 e^{- 4 \\mu s}}{9216 \\mu^{3}} - \\frac{e^{- 16 \\mu s}}{4608 \\mu^{3}} - \\frac{259 e^{- 4 \\mu} e^{4 \\mu s}}{9216 \\mu^{3}} + \\frac{5 e^{- 4 \\mu}}{384 \\mu^{3}} + \\frac{e^{- 4 \\mu} e^{- 12 \\mu s}}{3072 \\mu^{3}} - \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{4608 \\mu^{3}} + \\frac{e^{- 16 \\mu} e^{12 \\mu s}}{3072 \\mu^{3}}\\right) \\cos{\\left(2 k x \\right)}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "#### Order 4"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Spatial contribution after substitution and truncation:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{4}(x,s), C**4*((1/(768*mu**4) - exp(-mu*s)/(480*mu**4) + exp(-4*mu*s)/(1440*mu**4) + exp(-9*mu*s)/(3360*mu**4) + exp(-16*mu*s)/(161280*mu**4) - exp(-mu)*exp(mu*s)/(480*mu**4) + exp(-mu)/(288*mu**4) - exp(-mu)*exp(-3*mu*s)/(720*mu**4) - exp(-mu)*exp(-8*mu*s)/(2880*mu**4) + exp(-4*mu)*exp(4*mu*s)/(1440*mu**4) - exp(-4*mu)*exp(3*mu*s)/(720*mu**4) + exp(-4*mu)/(1152*mu**4) + exp(-9*mu)*exp(9*mu*s)/(3360*mu**4) - exp(-9*mu)*exp(8*mu*s)/(2880*mu**4) + exp(-16*mu)*exp(16*mu*s)/(161280*mu**4))*cos(4*k*x) + (-11*s*exp(-mu*s)/(36*mu**3) - s*exp(-4*mu*s)/(45*mu**3) + 11*s*exp(-mu)*exp(mu*s)/(36*mu**3) + s*exp(-4*mu)*exp(4*mu*s)/(45*mu**3) - 1/(8*mu**3) + exp(-mu*s)/(6*mu**3) + exp(-4*mu*s)/(48*mu**3) - 5*exp(-mu)*exp(mu*s)/(36*mu**3) + 5*exp(-mu)/(24*mu**3) - exp(-4*mu)*exp(4*mu*s)/(720*mu**3) + 13/(24*mu**4) - 565*exp(-mu*s)/(864*mu**4) - 217*exp(-4*mu*s)/(10800*mu**4) + exp(-9*mu*s)/(2400*mu**4) - 565*exp(-mu)*exp(mu*s)/(864*mu**4) + 221*exp(-mu)/(288*mu**4) + 7*exp(-mu)*exp(-3*mu*s)/(360*mu**4) - exp(-mu)*exp(-8*mu*s)/(2880*mu**4) - 217*exp(-4*mu)*exp(4*mu*s)/(10800*mu**4) + 7*exp(-4*mu)*exp(3*mu*s)/(360*mu**4) + exp(-9*mu)*exp(9*mu*s)/(2400*mu**4) - exp(-9*mu)*exp(8*mu*s)/(2880*mu**4))*cos(2*k*x) + 1/(8*mu**2) - 11*s*exp(-mu*s)/(12*mu**3) + 11*s*exp(-mu)*exp(mu*s)/(12*mu**3) - 31/(32*mu**3) + exp(-mu*s)/(2*mu**3) - 5*exp(-mu)*exp(mu*s)/(12*mu**3) + 5*exp(-mu)/(24*mu**3) + 327/(128*mu**4) - 271*exp(-mu*s)/(144*mu**4) + exp(-4*mu*s)/(144*mu**4) - 271*exp(-mu)*exp(mu*s)/(144*mu**4) + 29*exp(-mu)/(24*mu**4) - exp(-mu)*exp(-3*mu*s)/(144*mu**4) + exp(-4*mu)*exp(4*mu*s)/(144*mu**4) - exp(-4*mu)*exp(3*mu*s)/(144*mu**4) + exp(-4*mu)/(1152*mu**4)) + C**2*D**2*((-3029/(2073600*mu**4) + 229*exp(-mu*s)/(115200*mu**4) + 83*exp(-4*mu*s)/(645120*mu**4) - 2171*exp(-9*mu*s)/(2903040*mu**4) + 73*exp(-16*mu*s)/(1935360*mu**4) + 263*exp(-25*mu*s)/(4838400*mu**4) + 229*exp(-mu)*exp(mu*s)/(115200*mu**4) - 5*exp(-mu)/(1536*mu**4) + 5*exp(-mu)*exp(-3*mu*s)/(8064*mu**4) + 13*exp(-mu)*exp(-8*mu*s)/(15360*mu**4) - exp(-mu)*exp(-15*mu*s)/(6912*mu**4) - 263*exp(-mu)*exp(-24*mu*s)/(4838400*mu**4) + 83*exp(-4*mu)*exp(4*mu*s)/(645120*mu**4) + 5*exp(-4*mu)*exp(3*mu*s)/(8064*mu**4) - 53*exp(-4*mu)/(57600*mu**4) + 13*exp(-4*mu)*exp(-5*mu*s)/(201600*mu**4) + 23*exp(-4*mu)*exp(-12*mu*s)/(215040*mu**4) - 2171*exp(-9*mu)*exp(9*mu*s)/(2903040*mu**4) + 13*exp(-9*mu)*exp(8*mu*s)/(15360*mu**4) + 13*exp(-9*mu)*exp(5*mu*s)/(201600*mu**4) - 169*exp(-9*mu)/(1036800*mu**4) + 73*exp(-16*mu)*exp(16*mu*s)/(1935360*mu**4) - exp(-16*mu)*exp(15*mu*s)/(6912*mu**4) + 23*exp(-16*mu)*exp(12*mu*s)/(215040*mu**4) + 263*exp(-25*mu)*exp(25*mu*s)/(4838400*mu**4) - 263*exp(-25*mu)*exp(24*mu*s)/(4838400*mu**4))*cos(6*k*x) + (s**2*exp(-mu*s)/(24*mu**2) + s**2*exp(-mu)*exp(mu*s)/(24*mu**2) - s*exp(-mu)*exp(mu*s)/(12*mu**2) + exp(-mu)*exp(mu*s)/(24*mu**2) - exp(-mu)/(16*mu**2) + 61*s*exp(-mu*s)/(144*mu**3) + 47*s*exp(-4*mu*s)/(640*mu**3) - 61*s*exp(-mu)*exp(mu*s)/(144*mu**3) + 7*s*exp(-mu)*exp(-3*mu*s)/(120*mu**3) - 13*s*exp(-mu)*exp(-8*mu*s)/(2880*mu**3) - 47*s*exp(-4*mu)*exp(4*mu*s)/(640*mu**3) - 7*s*exp(-4*mu)*exp(3*mu*s)/(120*mu**3) + 13*s*exp(-9*mu)*exp(8*mu*s)/(2880*mu**3) + 5/(32*mu**3) + exp(-mu*s)/(24*mu**3) - 17*exp(-4*mu*s)/(192*mu**3) + 67*exp(-mu)*exp(mu*s)/(144*mu**3) - 73*exp(-mu)/(192*mu**3) - 7*exp(-mu)*exp(-3*mu*s)/(120*mu**3) + 13*exp(-mu)*exp(-8*mu*s)/(2880*mu**3) - 29*exp(-4*mu)*exp(4*mu*s)/(1920*mu**3) - 575/(512*mu**4) + 28213*exp(-mu*s)/(34560*mu**4) + 22859*exp(-4*mu*s)/(153600*mu**4) - 53*exp(-9*mu*s)/(11200*mu**4) + 221*exp(-16*mu*s)/(967680*mu**4) + 28213*exp(-mu)*exp(mu*s)/(34560*mu**4) - 551*exp(-mu)/(1152*mu**4) - 323*exp(-mu)*exp(-3*mu*s)/(1920*mu**4) + 1279*exp(-mu)*exp(-8*mu*s)/(241920*mu**4) - 5*exp(-mu)*exp(-15*mu*s)/(16128*mu**4) + 22859*exp(-4*mu)*exp(4*mu*s)/(153600*mu**4) - 323*exp(-4*mu)*exp(3*mu*s)/(1920*mu**4) + 17*exp(-4*mu)/(2304*mu**4) - 13*exp(-4*mu)*exp(-5*mu*s)/(24192*mu**4) + 23*exp(-4*mu)*exp(-12*mu*s)/(215040*mu**4) - 53*exp(-9*mu)*exp(9*mu*s)/(11200*mu**4) + 1279*exp(-9*mu)*exp(8*mu*s)/(241920*mu**4) - 13*exp(-9*mu)*exp(5*mu*s)/(24192*mu**4) + 221*exp(-16*mu)*exp(16*mu*s)/(967680*mu**4) - 5*exp(-16*mu)*exp(15*mu*s)/(16128*mu**4) + 23*exp(-16*mu)*exp(12*mu*s)/(215040*mu**4))*cos(2*k*x) + (3*s*exp(-mu*s)/(160*mu**3) + s*exp(-4*mu*s)/(45*mu**3) - s*exp(-16*mu*s)/(756*mu**3) - 3*s*exp(-mu)*exp(mu*s)/(160*mu**3) - s*exp(-mu)*exp(-3*mu*s)/(240*mu**3) - 13*s*exp(-mu)*exp(-8*mu*s)/(2880*mu**3) - s*exp(-4*mu)*exp(4*mu*s)/(45*mu**3) + s*exp(-4*mu)*exp(3*mu*s)/(240*mu**3) + 13*s*exp(-9*mu)*exp(8*mu*s)/(2880*mu**3) + s*exp(-16*mu)*exp(16*mu*s)/(756*mu**3) + 3/(128*mu**3) - exp(-4*mu*s)/(48*mu**3) + exp(-16*mu*s)/(768*mu**3) + 3*exp(-mu)*exp(mu*s)/(160*mu**3) - exp(-mu)/(32*mu**3) + exp(-mu)*exp(-3*mu*s)/(240*mu**3) + 13*exp(-mu)*exp(-8*mu*s)/(2880*mu**3) + exp(-4*mu)*exp(4*mu*s)/(720*mu**3) - exp(-4*mu)/(960*mu**3) - exp(-16*mu)*exp(16*mu*s)/(48384*mu**3) - 69/(640*mu**4) + 547*exp(-mu*s)/(5760*mu**4) + 1429*exp(-4*mu*s)/(75600*mu**4) - 3823*exp(-9*mu*s)/(627200*mu**4) - 98099*exp(-16*mu*s)/(76204800*mu**4) + 263*exp(-25*mu*s)/(4354560*mu**4) + 547*exp(-mu)*exp(mu*s)/(5760*mu**4) - 31*exp(-mu)/(384*mu**4) - 163*exp(-mu)*exp(-3*mu*s)/(8064*mu**4) + 1187*exp(-mu)*exp(-8*mu*s)/(193536*mu**4) + 31*exp(-mu)*exp(-15*mu*s)/(24192*mu**4) - 263*exp(-mu)*exp(-24*mu*s)/(4838400*mu**4) + 1429*exp(-4*mu)*exp(4*mu*s)/(75600*mu**4) - 163*exp(-4*mu)*exp(3*mu*s)/(8064*mu**4) + 7*exp(-4*mu)/(4800*mu**4) - 13*exp(-4*mu)*exp(-5*mu*s)/(86400*mu**4) - 3823*exp(-9*mu)*exp(9*mu*s)/(627200*mu**4) + 1187*exp(-9*mu)*exp(8*mu*s)/(193536*mu**4) - 13*exp(-9*mu)*exp(5*mu*s)/(86400*mu**4) - 98099*exp(-16*mu)*exp(16*mu*s)/(76204800*mu**4) + 31*exp(-16*mu)*exp(15*mu*s)/(24192*mu**4) + 263*exp(-25*mu)*exp(25*mu*s)/(4354560*mu**4) - 263*exp(-25*mu)*exp(24*mu*s)/(4838400*mu**4))*cos(4*k*x) + s**2*exp(-mu*s)/(8*mu**2) + s**2*exp(-mu)*exp(mu*s)/(8*mu**2) - s*exp(-mu)*exp(mu*s)/(4*mu**2) + 1/(16*mu**2) + exp(-mu)*exp(mu*s)/(8*mu**2) - exp(-mu)/(16*mu**2) + 53*s*exp(-mu*s)/(96*mu**3) - 53*s*exp(-mu)*exp(mu*s)/(96*mu**3) - s*exp(-mu)*exp(-3*mu*s)/(48*mu**3) + s*exp(-4*mu)*exp(3*mu*s)/(48*mu**3) - 37/(576*mu**3) + exp(-mu*s)/(8*mu**3) + 65*exp(-mu)*exp(mu*s)/(96*mu**3) - 67*exp(-mu)/(192*mu**3) + exp(-mu)*exp(-3*mu*s)/(48*mu**3) - exp(-4*mu)/(960*mu**3) - 2039/(1728*mu**4) + 1817*exp(-mu*s)/(2304*mu**4) - exp(-4*mu*s)/(90*mu**4) - 13*exp(-9*mu*s)/(103680*mu**4) + 1817*exp(-mu)*exp(mu*s)/(2304*mu**4) - 1847*exp(-mu)/(4608*mu**4) + 5*exp(-mu)*exp(-3*mu*s)/(384*mu**4) - exp(-4*mu)*exp(4*mu*s)/(90*mu**4) + 5*exp(-4*mu)*exp(3*mu*s)/(384*mu**4) - 11*exp(-4*mu)/(14400*mu**4) + 13*exp(-4*mu)*exp(-5*mu*s)/(28800*mu**4) - 13*exp(-9*mu)*exp(9*mu*s)/(103680*mu**4) + 13*exp(-9*mu)*exp(5*mu*s)/(28800*mu**4) - 169*exp(-9*mu)/(1036800*mu**4)) + C*((47*C**2*D*exp(-mu*s)/(34560*mu**4) - 17*C**2*D*exp(-4*mu*s)/(8640*mu**4) + C**2*D*exp(-9*mu*s)/(2520*mu**4) + 17*C**2*D*exp(-16*mu*s)/(80640*mu**4) - 47*C**2*D*exp(-mu)*exp(mu*s)/(34560*mu**4) + 7*C**2*D*exp(-mu)*exp(-3*mu*s)/(2880*mu**4) - 13*C**2*D*exp(-mu)*exp(-8*mu*s)/(15120*mu**4) - 17*C**2*D*exp(-mu)*exp(-15*mu*s)/(80640*mu**4) + 17*C**2*D*exp(-4*mu)*exp(4*mu*s)/(8640*mu**4) - 7*C**2*D*exp(-4*mu)*exp(3*mu*s)/(2880*mu**4) + C**2*D*exp(-4*mu)*exp(-5*mu*s)/(2160*mu**4) - C**2*D*exp(-9*mu)*exp(9*mu*s)/(2520*mu**4) + 13*C**2*D*exp(-9*mu)*exp(8*mu*s)/(15120*mu**4) - C**2*D*exp(-9*mu)*exp(5*mu*s)/(2160*mu**4) - 17*C**2*D*exp(-16*mu)*exp(16*mu*s)/(80640*mu**4) + 17*C**2*D*exp(-16*mu)*exp(15*mu*s)/(80640*mu**4))*cos(5*k*x) + (11*C**2*D*s**2*exp(-mu*s)/(24*mu**2) - 11*C**2*D*s**2*exp(-mu)*exp(mu*s)/(24*mu**2) - C**2*D*s*exp(-mu*s)/(4*mu**2) + 2*C**2*D*s*exp(-mu)*exp(mu*s)/(3*mu**2) - 5*C**2*D*exp(-mu)*exp(mu*s)/(24*mu**2) + 577*C**2*D*s*exp(-mu*s)/(288*mu**3) - 4*C**2*D*s*exp(-4*mu*s)/(45*mu**3) + 577*C**2*D*s*exp(-mu)*exp(mu*s)/(288*mu**3) - 7*C**2*D*s*exp(-mu)*exp(-3*mu*s)/(120*mu**3) - 4*C**2*D*s*exp(-4*mu)*exp(4*mu*s)/(45*mu**3) - 7*C**2*D*s*exp(-4*mu)*exp(3*mu*s)/(120*mu**3) - 37*C**2*D*exp(-mu*s)/(48*mu**3) + C**2*D*exp(-4*mu*s)/(12*mu**3) - 355*C**2*D*exp(-mu)*exp(mu*s)/(288*mu**3) + C**2*D*exp(-mu)*exp(-3*mu*s)/(16*mu**3) + C**2*D*exp(-4*mu)*exp(4*mu*s)/(180*mu**3) - C**2*D*exp(-4*mu)*exp(3*mu*s)/(240*mu**3) + 13669*C**2*D*exp(-mu*s)/(6912*mu**4) - 367*C**2*D*exp(-4*mu*s)/(2700*mu**4) + 121*C**2*D*exp(-9*mu*s)/(57600*mu**4) - 13669*C**2*D*exp(-mu)*exp(mu*s)/(6912*mu**4) + 1009*C**2*D*exp(-mu)*exp(-3*mu*s)/(7200*mu**4) - 13*C**2*D*exp(-mu)*exp(-8*mu*s)/(5400*mu**4) + 367*C**2*D*exp(-4*mu)*exp(4*mu*s)/(2700*mu**4) - 1009*C**2*D*exp(-4*mu)*exp(3*mu*s)/(7200*mu**4) + C**2*D*exp(-4*mu)*exp(-5*mu*s)/(2160*mu**4) - 121*C**2*D*exp(-9*mu)*exp(9*mu*s)/(57600*mu**4) + 13*C**2*D*exp(-9*mu)*exp(8*mu*s)/(5400*mu**4) - C**2*D*exp(-9*mu)*exp(5*mu*s)/(2160*mu**4))*cos(k*x) + (17*C**2*D*s*exp(-mu*s)/(96*mu**3) - 4*C**2*D*s*exp(-4*mu*s)/(75*mu**3) - 13*C**2*D*s*exp(-9*mu*s)/(1400*mu**3) + 17*C**2*D*s*exp(-mu)*exp(mu*s)/(96*mu**3) - 7*C**2*D*s*exp(-mu)*exp(-3*mu*s)/(120*mu**3) - 4*C**2*D*s*exp(-4*mu)*exp(4*mu*s)/(75*mu**3) - 7*C**2*D*s*exp(-4*mu)*exp(3*mu*s)/(120*mu**3) - 13*C**2*D*s*exp(-9*mu)*exp(9*mu*s)/(1400*mu**3) - 3*C**2*D*exp(-mu*s)/(32*mu**3) + C**2*D*exp(-4*mu*s)/(20*mu**3) + 13*C**2*D*exp(-9*mu*s)/(1440*mu**3) - C**2*D*exp(-mu)*exp(mu*s)/(12*mu**3) + C**2*D*exp(-mu)*exp(-3*mu*s)/(16*mu**3) + C**2*D*exp(-4*mu)*exp(4*mu*s)/(300*mu**3) - C**2*D*exp(-4*mu)*exp(3*mu*s)/(240*mu**3) + 13*C**2*D*exp(-9*mu)*exp(9*mu*s)/(50400*mu**3) + 1063*C**2*D*exp(-mu*s)/(5760*mu**4) - 131*C**2*D*exp(-4*mu*s)/(1125*mu**4) - 13929*C**2*D*exp(-9*mu*s)/(1568000*mu**4) + 17*C**2*D*exp(-16*mu*s)/(70560*mu**4) - 1063*C**2*D*exp(-mu)*exp(mu*s)/(5760*mu**4) + 1663*C**2*D*exp(-mu)*exp(-3*mu*s)/(14400*mu**4) + 221*C**2*D*exp(-mu)*exp(-8*mu*s)/(25200*mu**4) - 17*C**2*D*exp(-mu)*exp(-15*mu*s)/(80640*mu**4) + 131*C**2*D*exp(-4*mu)*exp(4*mu*s)/(1125*mu**4) - 1663*C**2*D*exp(-4*mu)*exp(3*mu*s)/(14400*mu**4) + 13929*C**2*D*exp(-9*mu)*exp(9*mu*s)/(1568000*mu**4) - 221*C**2*D*exp(-9*mu)*exp(8*mu*s)/(25200*mu**4) - 17*C**2*D*exp(-16*mu)*exp(16*mu*s)/(70560*mu**4) + 17*C**2*D*exp(-16*mu)*exp(15*mu*s)/(80640*mu**4))*cos(3*k*x)))"
            ],
            "text/latex": "$\\displaystyle S_{4}(x,s) = C^{4} \\left(\\left(\\frac{1}{768 \\mu^{4}} - \\frac{e^{- \\mu s}}{480 \\mu^{4}} + \\frac{e^{- 4 \\mu s}}{1440 \\mu^{4}} + \\frac{e^{- 9 \\mu s}}{3360 \\mu^{4}} + \\frac{e^{- 16 \\mu s}}{161280 \\mu^{4}} - \\frac{e^{- \\mu} e^{\\mu s}}{480 \\mu^{4}} + \\frac{e^{- \\mu}}{288 \\mu^{4}} - \\frac{e^{- \\mu} e^{- 3 \\mu s}}{720 \\mu^{4}} - \\frac{e^{- \\mu} e^{- 8 \\mu s}}{2880 \\mu^{4}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{1440 \\mu^{4}} - \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{720 \\mu^{4}} + \\frac{e^{- 4 \\mu}}{1152 \\mu^{4}} + \\frac{e^{- 9 \\mu} e^{9 \\mu s}}{3360 \\mu^{4}} - \\frac{e^{- 9 \\mu} e^{8 \\mu s}}{2880 \\mu^{4}} + \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{161280 \\mu^{4}}\\right) \\cos{\\left(4 k x \\right)} + \\left(- \\frac{11 s e^{- \\mu s}}{36 \\mu^{3}} - \\frac{s e^{- 4 \\mu s}}{45 \\mu^{3}} + \\frac{11 s e^{- \\mu} e^{\\mu s}}{36 \\mu^{3}} + \\frac{s e^{- 4 \\mu} e^{4 \\mu s}}{45 \\mu^{3}} - \\frac{1}{8 \\mu^{3}} + \\frac{e^{- \\mu s}}{6 \\mu^{3}} + \\frac{e^{- 4 \\mu s}}{48 \\mu^{3}} - \\frac{5 e^{- \\mu} e^{\\mu s}}{36 \\mu^{3}} + \\frac{5 e^{- \\mu}}{24 \\mu^{3}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{720 \\mu^{3}} + \\frac{13}{24 \\mu^{4}} - \\frac{565 e^{- \\mu s}}{864 \\mu^{4}} - \\frac{217 e^{- 4 \\mu s}}{10800 \\mu^{4}} + \\frac{e^{- 9 \\mu s}}{2400 \\mu^{4}} - \\frac{565 e^{- \\mu} e^{\\mu s}}{864 \\mu^{4}} + \\frac{221 e^{- \\mu}}{288 \\mu^{4}} + \\frac{7 e^{- \\mu} e^{- 3 \\mu s}}{360 \\mu^{4}} - \\frac{e^{- \\mu} e^{- 8 \\mu s}}{2880 \\mu^{4}} - \\frac{217 e^{- 4 \\mu} e^{4 \\mu s}}{10800 \\mu^{4}} + \\frac{7 e^{- 4 \\mu} e^{3 \\mu s}}{360 \\mu^{4}} + \\frac{e^{- 9 \\mu} e^{9 \\mu s}}{2400 \\mu^{4}} - \\frac{e^{- 9 \\mu} e^{8 \\mu s}}{2880 \\mu^{4}}\\right) \\cos{\\left(2 k x \\right)} + \\frac{1}{8 \\mu^{2}} - \\frac{11 s e^{- \\mu s}}{12 \\mu^{3}} + \\frac{11 s e^{- \\mu} e^{\\mu s}}{12 \\mu^{3}} - \\frac{31}{32 \\mu^{3}} + \\frac{e^{- \\mu s}}{2 \\mu^{3}} - \\frac{5 e^{- \\mu} e^{\\mu s}}{12 \\mu^{3}} + \\frac{5 e^{- \\mu}}{24 \\mu^{3}} + \\frac{327}{128 \\mu^{4}} - \\frac{271 e^{- \\mu s}}{144 \\mu^{4}} + \\frac{e^{- 4 \\mu s}}{144 \\mu^{4}} - \\frac{271 e^{- \\mu} e^{\\mu s}}{144 \\mu^{4}} + \\frac{29 e^{- \\mu}}{24 \\mu^{4}} - \\frac{e^{- \\mu} e^{- 3 \\mu s}}{144 \\mu^{4}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{144 \\mu^{4}} - \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{144 \\mu^{4}} + \\frac{e^{- 4 \\mu}}{1152 \\mu^{4}}\\right) + C^{2} D^{2} \\left(\\left(- \\frac{3029}{2073600 \\mu^{4}} + \\frac{229 e^{- \\mu s}}{115200 \\mu^{4}} + \\frac{83 e^{- 4 \\mu s}}{645120 \\mu^{4}} - \\frac{2171 e^{- 9 \\mu s}}{2903040 \\mu^{4}} + \\frac{73 e^{- 16 \\mu s}}{1935360 \\mu^{4}} + \\frac{263 e^{- 25 \\mu s}}{4838400 \\mu^{4}} + \\frac{229 e^{- \\mu} e^{\\mu s}}{115200 \\mu^{4}} - \\frac{5 e^{- \\mu}}{1536 \\mu^{4}} + \\frac{5 e^{- \\mu} e^{- 3 \\mu s}}{8064 \\mu^{4}} + \\frac{13 e^{- \\mu} e^{- 8 \\mu s}}{15360 \\mu^{4}} - \\frac{e^{- \\mu} e^{- 15 \\mu s}}{6912 \\mu^{4}} - \\frac{263 e^{- \\mu} e^{- 24 \\mu s}}{4838400 \\mu^{4}} + \\frac{83 e^{- 4 \\mu} e^{4 \\mu s}}{645120 \\mu^{4}} + \\frac{5 e^{- 4 \\mu} e^{3 \\mu s}}{8064 \\mu^{4}} - \\frac{53 e^{- 4 \\mu}}{57600 \\mu^{4}} + \\frac{13 e^{- 4 \\mu} e^{- 5 \\mu s}}{201600 \\mu^{4}} + \\frac{23 e^{- 4 \\mu} e^{- 12 \\mu s}}{215040 \\mu^{4}} - \\frac{2171 e^{- 9 \\mu} e^{9 \\mu s}}{2903040 \\mu^{4}} + \\frac{13 e^{- 9 \\mu} e^{8 \\mu s}}{15360 \\mu^{4}} + \\frac{13 e^{- 9 \\mu} e^{5 \\mu s}}{201600 \\mu^{4}} - \\frac{169 e^{- 9 \\mu}}{1036800 \\mu^{4}} + \\frac{73 e^{- 16 \\mu} e^{16 \\mu s}}{1935360 \\mu^{4}} - \\frac{e^{- 16 \\mu} e^{15 \\mu s}}{6912 \\mu^{4}} + \\frac{23 e^{- 16 \\mu} e^{12 \\mu s}}{215040 \\mu^{4}} + \\frac{263 e^{- 25 \\mu} e^{25 \\mu s}}{4838400 \\mu^{4}} - \\frac{263 e^{- 25 \\mu} e^{24 \\mu s}}{4838400 \\mu^{4}}\\right) \\cos{\\left(6 k x \\right)} + \\left(\\frac{s^{2} e^{- \\mu s}}{24 \\mu^{2}} + \\frac{s^{2} e^{- \\mu} e^{\\mu s}}{24 \\mu^{2}} - \\frac{s e^{- \\mu} e^{\\mu s}}{12 \\mu^{2}} + \\frac{e^{- \\mu} e^{\\mu s}}{24 \\mu^{2}} - \\frac{e^{- \\mu}}{16 \\mu^{2}} + \\frac{61 s e^{- \\mu s}}{144 \\mu^{3}} + \\frac{47 s e^{- 4 \\mu s}}{640 \\mu^{3}} - \\frac{61 s e^{- \\mu} e^{\\mu s}}{144 \\mu^{3}} + \\frac{7 s e^{- \\mu} e^{- 3 \\mu s}}{120 \\mu^{3}} - \\frac{13 s e^{- \\mu} e^{- 8 \\mu s}}{2880 \\mu^{3}} - \\frac{47 s e^{- 4 \\mu} e^{4 \\mu s}}{640 \\mu^{3}} - \\frac{7 s e^{- 4 \\mu} e^{3 \\mu s}}{120 \\mu^{3}} + \\frac{13 s e^{- 9 \\mu} e^{8 \\mu s}}{2880 \\mu^{3}} + \\frac{5}{32 \\mu^{3}} + \\frac{e^{- \\mu s}}{24 \\mu^{3}} - \\frac{17 e^{- 4 \\mu s}}{192 \\mu^{3}} + \\frac{67 e^{- \\mu} e^{\\mu s}}{144 \\mu^{3}} - \\frac{73 e^{- \\mu}}{192 \\mu^{3}} - \\frac{7 e^{- \\mu} e^{- 3 \\mu s}}{120 \\mu^{3}} + \\frac{13 e^{- \\mu} e^{- 8 \\mu s}}{2880 \\mu^{3}} - \\frac{29 e^{- 4 \\mu} e^{4 \\mu s}}{1920 \\mu^{3}} - \\frac{575}{512 \\mu^{4}} + \\frac{28213 e^{- \\mu s}}{34560 \\mu^{4}} + \\frac{22859 e^{- 4 \\mu s}}{153600 \\mu^{4}} - \\frac{53 e^{- 9 \\mu s}}{11200 \\mu^{4}} + \\frac{221 e^{- 16 \\mu s}}{967680 \\mu^{4}} + \\frac{28213 e^{- \\mu} e^{\\mu s}}{34560 \\mu^{4}} - \\frac{551 e^{- \\mu}}{1152 \\mu^{4}} - \\frac{323 e^{- \\mu} e^{- 3 \\mu s}}{1920 \\mu^{4}} + \\frac{1279 e^{- \\mu} e^{- 8 \\mu s}}{241920 \\mu^{4}} - \\frac{5 e^{- \\mu} e^{- 15 \\mu s}}{16128 \\mu^{4}} + \\frac{22859 e^{- 4 \\mu} e^{4 \\mu s}}{153600 \\mu^{4}} - \\frac{323 e^{- 4 \\mu} e^{3 \\mu s}}{1920 \\mu^{4}} + \\frac{17 e^{- 4 \\mu}}{2304 \\mu^{4}} - \\frac{13 e^{- 4 \\mu} e^{- 5 \\mu s}}{24192 \\mu^{4}} + \\frac{23 e^{- 4 \\mu} e^{- 12 \\mu s}}{215040 \\mu^{4}} - \\frac{53 e^{- 9 \\mu} e^{9 \\mu s}}{11200 \\mu^{4}} + \\frac{1279 e^{- 9 \\mu} e^{8 \\mu s}}{241920 \\mu^{4}} - \\frac{13 e^{- 9 \\mu} e^{5 \\mu s}}{24192 \\mu^{4}} + \\frac{221 e^{- 16 \\mu} e^{16 \\mu s}}{967680 \\mu^{4}} - \\frac{5 e^{- 16 \\mu} e^{15 \\mu s}}{16128 \\mu^{4}} + \\frac{23 e^{- 16 \\mu} e^{12 \\mu s}}{215040 \\mu^{4}}\\right) \\cos{\\left(2 k x \\right)} + \\left(\\frac{3 s e^{- \\mu s}}{160 \\mu^{3}} + \\frac{s e^{- 4 \\mu s}}{45 \\mu^{3}} - \\frac{s e^{- 16 \\mu s}}{756 \\mu^{3}} - \\frac{3 s e^{- \\mu} e^{\\mu s}}{160 \\mu^{3}} - \\frac{s e^{- \\mu} e^{- 3 \\mu s}}{240 \\mu^{3}} - \\frac{13 s e^{- \\mu} e^{- 8 \\mu s}}{2880 \\mu^{3}} - \\frac{s e^{- 4 \\mu} e^{4 \\mu s}}{45 \\mu^{3}} + \\frac{s e^{- 4 \\mu} e^{3 \\mu s}}{240 \\mu^{3}} + \\frac{13 s e^{- 9 \\mu} e^{8 \\mu s}}{2880 \\mu^{3}} + \\frac{s e^{- 16 \\mu} e^{16 \\mu s}}{756 \\mu^{3}} + \\frac{3}{128 \\mu^{3}} - \\frac{e^{- 4 \\mu s}}{48 \\mu^{3}} + \\frac{e^{- 16 \\mu s}}{768 \\mu^{3}} + \\frac{3 e^{- \\mu} e^{\\mu s}}{160 \\mu^{3}} - \\frac{e^{- \\mu}}{32 \\mu^{3}} + \\frac{e^{- \\mu} e^{- 3 \\mu s}}{240 \\mu^{3}} + \\frac{13 e^{- \\mu} e^{- 8 \\mu s}}{2880 \\mu^{3}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{720 \\mu^{3}} - \\frac{e^{- 4 \\mu}}{960 \\mu^{3}} - \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{48384 \\mu^{3}} - \\frac{69}{640 \\mu^{4}} + \\frac{547 e^{- \\mu s}}{5760 \\mu^{4}} + \\frac{1429 e^{- 4 \\mu s}}{75600 \\mu^{4}} - \\frac{3823 e^{- 9 \\mu s}}{627200 \\mu^{4}} - \\frac{98099 e^{- 16 \\mu s}}{76204800 \\mu^{4}} + \\frac{263 e^{- 25 \\mu s}}{4354560 \\mu^{4}} + \\frac{547 e^{- \\mu} e^{\\mu s}}{5760 \\mu^{4}} - \\frac{31 e^{- \\mu}}{384 \\mu^{4}} - \\frac{163 e^{- \\mu} e^{- 3 \\mu s}}{8064 \\mu^{4}} + \\frac{1187 e^{- \\mu} e^{- 8 \\mu s}}{193536 \\mu^{4}} + \\frac{31 e^{- \\mu} e^{- 15 \\mu s}}{24192 \\mu^{4}} - \\frac{263 e^{- \\mu} e^{- 24 \\mu s}}{4838400 \\mu^{4}} + \\frac{1429 e^{- 4 \\mu} e^{4 \\mu s}}{75600 \\mu^{4}} - \\frac{163 e^{- 4 \\mu} e^{3 \\mu s}}{8064 \\mu^{4}} + \\frac{7 e^{- 4 \\mu}}{4800 \\mu^{4}} - \\frac{13 e^{- 4 \\mu} e^{- 5 \\mu s}}{86400 \\mu^{4}} - \\frac{3823 e^{- 9 \\mu} e^{9 \\mu s}}{627200 \\mu^{4}} + \\frac{1187 e^{- 9 \\mu} e^{8 \\mu s}}{193536 \\mu^{4}} - \\frac{13 e^{- 9 \\mu} e^{5 \\mu s}}{86400 \\mu^{4}} - \\frac{98099 e^{- 16 \\mu} e^{16 \\mu s}}{76204800 \\mu^{4}} + \\frac{31 e^{- 16 \\mu} e^{15 \\mu s}}{24192 \\mu^{4}} + \\frac{263 e^{- 25 \\mu} e^{25 \\mu s}}{4354560 \\mu^{4}} - \\frac{263 e^{- 25 \\mu} e^{24 \\mu s}}{4838400 \\mu^{4}}\\right) \\cos{\\left(4 k x \\right)} + \\frac{s^{2} e^{- \\mu s}}{8 \\mu^{2}} + \\frac{s^{2} e^{- \\mu} e^{\\mu s}}{8 \\mu^{2}} - \\frac{s e^{- \\mu} e^{\\mu s}}{4 \\mu^{2}} + \\frac{1}{16 \\mu^{2}} + \\frac{e^{- \\mu} e^{\\mu s}}{8 \\mu^{2}} - \\frac{e^{- \\mu}}{16 \\mu^{2}} + \\frac{53 s e^{- \\mu s}}{96 \\mu^{3}} - \\frac{53 s e^{- \\mu} e^{\\mu s}}{96 \\mu^{3}} - \\frac{s e^{- \\mu} e^{- 3 \\mu s}}{48 \\mu^{3}} + \\frac{s e^{- 4 \\mu} e^{3 \\mu s}}{48 \\mu^{3}} - \\frac{37}{576 \\mu^{3}} + \\frac{e^{- \\mu s}}{8 \\mu^{3}} + \\frac{65 e^{- \\mu} e^{\\mu s}}{96 \\mu^{3}} - \\frac{67 e^{- \\mu}}{192 \\mu^{3}} + \\frac{e^{- \\mu} e^{- 3 \\mu s}}{48 \\mu^{3}} - \\frac{e^{- 4 \\mu}}{960 \\mu^{3}} - \\frac{2039}{1728 \\mu^{4}} + \\frac{1817 e^{- \\mu s}}{2304 \\mu^{4}} - \\frac{e^{- 4 \\mu s}}{90 \\mu^{4}} - \\frac{13 e^{- 9 \\mu s}}{103680 \\mu^{4}} + \\frac{1817 e^{- \\mu} e^{\\mu s}}{2304 \\mu^{4}} - \\frac{1847 e^{- \\mu}}{4608 \\mu^{4}} + \\frac{5 e^{- \\mu} e^{- 3 \\mu s}}{384 \\mu^{4}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{90 \\mu^{4}} + \\frac{5 e^{- 4 \\mu} e^{3 \\mu s}}{384 \\mu^{4}} - \\frac{11 e^{- 4 \\mu}}{14400 \\mu^{4}} + \\frac{13 e^{- 4 \\mu} e^{- 5 \\mu s}}{28800 \\mu^{4}} - \\frac{13 e^{- 9 \\mu} e^{9 \\mu s}}{103680 \\mu^{4}} + \\frac{13 e^{- 9 \\mu} e^{5 \\mu s}}{28800 \\mu^{4}} - \\frac{169 e^{- 9 \\mu}}{1036800 \\mu^{4}}\\right) + C \\left(\\left(\\frac{47 C^{2} D e^{- \\mu s}}{34560 \\mu^{4}} - \\frac{17 C^{2} D e^{- 4 \\mu s}}{8640 \\mu^{4}} + \\frac{C^{2} D e^{- 9 \\mu s}}{2520 \\mu^{4}} + \\frac{17 C^{2} D e^{- 16 \\mu s}}{80640 \\mu^{4}} - \\frac{47 C^{2} D e^{- \\mu} e^{\\mu s}}{34560 \\mu^{4}} + \\frac{7 C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{2880 \\mu^{4}} - \\frac{13 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{15120 \\mu^{4}} - \\frac{17 C^{2} D e^{- \\mu} e^{- 15 \\mu s}}{80640 \\mu^{4}} + \\frac{17 C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{8640 \\mu^{4}} - \\frac{7 C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{2880 \\mu^{4}} + \\frac{C^{2} D e^{- 4 \\mu} e^{- 5 \\mu s}}{2160 \\mu^{4}} - \\frac{C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{2520 \\mu^{4}} + \\frac{13 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{15120 \\mu^{4}} - \\frac{C^{2} D e^{- 9 \\mu} e^{5 \\mu s}}{2160 \\mu^{4}} - \\frac{17 C^{2} D e^{- 16 \\mu} e^{16 \\mu s}}{80640 \\mu^{4}} + \\frac{17 C^{2} D e^{- 16 \\mu} e^{15 \\mu s}}{80640 \\mu^{4}}\\right) \\cos{\\left(5 k x \\right)} + \\left(\\frac{11 C^{2} D s^{2} e^{- \\mu s}}{24 \\mu^{2}} - \\frac{11 C^{2} D s^{2} e^{- \\mu} e^{\\mu s}}{24 \\mu^{2}} - \\frac{C^{2} D s e^{- \\mu s}}{4 \\mu^{2}} + \\frac{2 C^{2} D s e^{- \\mu} e^{\\mu s}}{3 \\mu^{2}} - \\frac{5 C^{2} D e^{- \\mu} e^{\\mu s}}{24 \\mu^{2}} + \\frac{577 C^{2} D s e^{- \\mu s}}{288 \\mu^{3}} - \\frac{4 C^{2} D s e^{- 4 \\mu s}}{45 \\mu^{3}} + \\frac{577 C^{2} D s e^{- \\mu} e^{\\mu s}}{288 \\mu^{3}} - \\frac{7 C^{2} D s e^{- \\mu} e^{- 3 \\mu s}}{120 \\mu^{3}} - \\frac{4 C^{2} D s e^{- 4 \\mu} e^{4 \\mu s}}{45 \\mu^{3}} - \\frac{7 C^{2} D s e^{- 4 \\mu} e^{3 \\mu s}}{120 \\mu^{3}} - \\frac{37 C^{2} D e^{- \\mu s}}{48 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu s}}{12 \\mu^{3}} - \\frac{355 C^{2} D e^{- \\mu} e^{\\mu s}}{288 \\mu^{3}} + \\frac{C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{180 \\mu^{3}} - \\frac{C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{240 \\mu^{3}} + \\frac{13669 C^{2} D e^{- \\mu s}}{6912 \\mu^{4}} - \\frac{367 C^{2} D e^{- 4 \\mu s}}{2700 \\mu^{4}} + \\frac{121 C^{2} D e^{- 9 \\mu s}}{57600 \\mu^{4}} - \\frac{13669 C^{2} D e^{- \\mu} e^{\\mu s}}{6912 \\mu^{4}} + \\frac{1009 C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{7200 \\mu^{4}} - \\frac{13 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{5400 \\mu^{4}} + \\frac{367 C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{2700 \\mu^{4}} - \\frac{1009 C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{7200 \\mu^{4}} + \\frac{C^{2} D e^{- 4 \\mu} e^{- 5 \\mu s}}{2160 \\mu^{4}} - \\frac{121 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{57600 \\mu^{4}} + \\frac{13 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{5400 \\mu^{4}} - \\frac{C^{2} D e^{- 9 \\mu} e^{5 \\mu s}}{2160 \\mu^{4}}\\right) \\cos{\\left(k x \\right)} + \\left(\\frac{17 C^{2} D s e^{- \\mu s}}{96 \\mu^{3}} - \\frac{4 C^{2} D s e^{- 4 \\mu s}}{75 \\mu^{3}} - \\frac{13 C^{2} D s e^{- 9 \\mu s}}{1400 \\mu^{3}} + \\frac{17 C^{2} D s e^{- \\mu} e^{\\mu s}}{96 \\mu^{3}} - \\frac{7 C^{2} D s e^{- \\mu} e^{- 3 \\mu s}}{120 \\mu^{3}} - \\frac{4 C^{2} D s e^{- 4 \\mu} e^{4 \\mu s}}{75 \\mu^{3}} - \\frac{7 C^{2} D s e^{- 4 \\mu} e^{3 \\mu s}}{120 \\mu^{3}} - \\frac{13 C^{2} D s e^{- 9 \\mu} e^{9 \\mu s}}{1400 \\mu^{3}} - \\frac{3 C^{2} D e^{- \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu s}}{20 \\mu^{3}} + \\frac{13 C^{2} D e^{- 9 \\mu s}}{1440 \\mu^{3}} - \\frac{C^{2} D e^{- \\mu} e^{\\mu s}}{12 \\mu^{3}} + \\frac{C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{300 \\mu^{3}} - \\frac{C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{240 \\mu^{3}} + \\frac{13 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{50400 \\mu^{3}} + \\frac{1063 C^{2} D e^{- \\mu s}}{5760 \\mu^{4}} - \\frac{131 C^{2} D e^{- 4 \\mu s}}{1125 \\mu^{4}} - \\frac{13929 C^{2} D e^{- 9 \\mu s}}{1568000 \\mu^{4}} + \\frac{17 C^{2} D e^{- 16 \\mu s}}{70560 \\mu^{4}} - \\frac{1063 C^{2} D e^{- \\mu} e^{\\mu s}}{5760 \\mu^{4}} + \\frac{1663 C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{14400 \\mu^{4}} + \\frac{221 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{25200 \\mu^{4}} - \\frac{17 C^{2} D e^{- \\mu} e^{- 15 \\mu s}}{80640 \\mu^{4}} + \\frac{131 C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{1125 \\mu^{4}} - \\frac{1663 C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{14400 \\mu^{4}} + \\frac{13929 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{1568000 \\mu^{4}} - \\frac{221 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{25200 \\mu^{4}} - \\frac{17 C^{2} D e^{- 16 \\mu} e^{16 \\mu s}}{70560 \\mu^{4}} + \\frac{17 C^{2} D e^{- 16 \\mu} e^{15 \\mu s}}{80640 \\mu^{4}}\\right) \\cos{\\left(3 k x \\right)}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "#### Order 5"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Spatial contribution after substitution and truncation:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{5}(x,s), C**5*((exp(-mu*s)/(138240*mu**5) - exp(-4*mu*s)/(34560*mu**5) + exp(-9*mu*s)/(53760*mu**5) + exp(-16*mu*s)/(322560*mu**5) - exp(-mu)*exp(mu*s)/(138240*mu**5) + exp(-mu)*exp(-3*mu*s)/(23040*mu**5) - exp(-mu)*exp(-8*mu*s)/(30240*mu**5) - exp(-mu)*exp(-15*mu*s)/(322560*mu**5) + exp(-4*mu)*exp(4*mu*s)/(34560*mu**5) - exp(-4*mu)*exp(3*mu*s)/(23040*mu**5) + exp(-4*mu)*exp(-5*mu*s)/(69120*mu**5) - exp(-9*mu)*exp(9*mu*s)/(53760*mu**5) + exp(-9*mu)*exp(8*mu*s)/(30240*mu**5) - exp(-9*mu)*exp(5*mu*s)/(69120*mu**5) - exp(-16*mu)*exp(16*mu*s)/(322560*mu**5) + exp(-16*mu)*exp(15*mu*s)/(322560*mu**5))*cos(5*k*x) + (121*s**2*exp(-mu*s)/(288*mu**3) - 121*s**2*exp(-mu)*exp(mu*s)/(288*mu**3) - 11*s*exp(-mu*s)/(24*mu**3) + 55*s*exp(-mu)*exp(mu*s)/(144*mu**3) + exp(-mu*s)/(8*mu**3) - 25*exp(-mu)*exp(mu*s)/(288*mu**3) + 4577*s*exp(-mu*s)/(3456*mu**4) - 2*s*exp(-4*mu*s)/(135*mu**4) + 4577*s*exp(-mu)*exp(mu*s)/(3456*mu**4) - 23*s*exp(-mu)*exp(-3*mu*s)/(2880*mu**4) - 2*s*exp(-4*mu)*exp(4*mu*s)/(135*mu**4) - 23*s*exp(-4*mu)*exp(3*mu*s)/(2880*mu**4) - 101*exp(-mu*s)/(144*mu**4) + exp(-4*mu*s)/(72*mu**4) - 2153*exp(-mu)*exp(mu*s)/(3456*mu**4) + 5*exp(-mu)*exp(-3*mu*s)/(576*mu**4) + exp(-4*mu)*exp(4*mu*s)/(1080*mu**4) - exp(-4*mu)*exp(3*mu*s)/(1440*mu**4) + 36583*exp(-mu*s)/(27648*mu**5) - 119*exp(-4*mu*s)/(5400*mu**5) + 19*exp(-9*mu*s)/(230400*mu**5) - 36583*exp(-mu)*exp(mu*s)/(27648*mu**5) + 7657*exp(-mu)*exp(-3*mu*s)/(345600*mu**5) - exp(-mu)*exp(-8*mu*s)/(10800*mu**5) + 119*exp(-4*mu)*exp(4*mu*s)/(5400*mu**5) - 7657*exp(-4*mu)*exp(3*mu*s)/(345600*mu**5) + exp(-4*mu)*exp(-5*mu*s)/(69120*mu**5) - 19*exp(-9*mu)*exp(9*mu*s)/(230400*mu**5) + exp(-9*mu)*exp(8*mu*s)/(10800*mu**5) - exp(-9*mu)*exp(5*mu*s)/(69120*mu**5))*cos(k*x) + (s/(144*mu**4) + s*exp(-mu*s)/(72*mu**4) - 13*s*exp(-4*mu*s)/(1440*mu**4) - s*exp(-9*mu*s)/(2880*mu**4) + s*exp(-mu)*exp(mu*s)/(72*mu**4) - 23*s*exp(-mu)*exp(-3*mu*s)/(2880*mu**4) - 13*s*exp(-4*mu)*exp(4*mu*s)/(1440*mu**4) - 23*s*exp(-4*mu)*exp(3*mu*s)/(2880*mu**4) - s*exp(-9*mu)*exp(9*mu*s)/(2880*mu**4) - 1/(288*mu**4) - exp(-mu*s)/(192*mu**4) + exp(-4*mu*s)/(120*mu**4) + exp(-9*mu*s)/(2880*mu**4) - 5*exp(-mu)*exp(mu*s)/(576*mu**4) + 5*exp(-mu)*exp(-3*mu*s)/(576*mu**4) + exp(-4*mu)*exp(4*mu*s)/(1440*mu**4) - exp(-4*mu)*exp(3*mu*s)/(1440*mu**4) + 2431*exp(-mu*s)/(138240*mu**5) - 2981*exp(-4*mu*s)/(172800*mu**5) - 17*exp(-9*mu*s)/(50400*mu**5) + exp(-16*mu*s)/(322560*mu**5) - 2431*exp(-mu)*exp(mu*s)/(138240*mu**5) + 2981*exp(-mu)*exp(-3*mu*s)/(172800*mu**5) + 17*exp(-mu)*exp(-8*mu*s)/(50400*mu**5) - exp(-mu)*exp(-15*mu*s)/(322560*mu**5) + 2981*exp(-4*mu)*exp(4*mu*s)/(172800*mu**5) - 2981*exp(-4*mu)*exp(3*mu*s)/(172800*mu**5) + 17*exp(-9*mu)*exp(9*mu*s)/(50400*mu**5) - 17*exp(-9*mu)*exp(8*mu*s)/(50400*mu**5) - exp(-16*mu)*exp(16*mu*s)/(322560*mu**5) + exp(-16*mu)*exp(15*mu*s)/(322560*mu**5))*cos(3*k*x)) + C**2*(11*C**2*D*s**2*exp(-mu*s)/(24*mu**3) + 11*C**2*D*s**2*exp(-mu)*exp(mu*s)/(24*mu**3) - C**2*D*s*exp(-mu*s)/(4*mu**3) - 2*C**2*D*s*exp(-mu)*exp(mu*s)/(3*mu**3) - 3*C**2*D/(16*mu**3) + 5*C**2*D*exp(-mu)*exp(mu*s)/(24*mu**3) - 5*C**2*D*exp(-mu)/(48*mu**3) + 841*C**2*D*s*exp(-mu*s)/(288*mu**4) - C**2*D*s*exp(-4*mu*s)/(45*mu**4) - 841*C**2*D*s*exp(-mu)*exp(mu*s)/(288*mu**4) - 7*C**2*D*s*exp(-mu)*exp(-3*mu*s)/(360*mu**4) + C**2*D*s*exp(-4*mu)*exp(4*mu*s)/(45*mu**4) + 7*C**2*D*s*exp(-4*mu)*exp(3*mu*s)/(360*mu**4) + 1145*C**2*D/(576*mu**4) - 49*C**2*D*exp(-mu*s)/(48*mu**4) + C**2*D*exp(-4*mu*s)/(48*mu**4) + 547*C**2*D*exp(-mu)*exp(mu*s)/(288*mu**4) - 629*C**2*D*exp(-mu)/(576*mu**4) + C**2*D*exp(-mu)*exp(-3*mu*s)/(48*mu**4) - C**2*D*exp(-4*mu)*exp(4*mu*s)/(720*mu**4) + C**2*D*exp(-4*mu)*exp(3*mu*s)/(720*mu**4) - C**2*D*exp(-4*mu)/(2880*mu**4) - 11531*C**2*D/(1728*mu**5) + 33853*C**2*D*exp(-mu*s)/(6912*mu**5) - 427*C**2*D*exp(-4*mu*s)/(10800*mu**5) + 121*C**2*D*exp(-9*mu*s)/(518400*mu**5) + 33853*C**2*D*exp(-mu)*exp(mu*s)/(6912*mu**5) - 43177*C**2*D*exp(-mu)/(13824*mu**5) + 869*C**2*D*exp(-mu)*exp(-3*mu*s)/(21600*mu**5) - 13*C**2*D*exp(-mu)*exp(-8*mu*s)/(43200*mu**5) - 427*C**2*D*exp(-4*mu)*exp(4*mu*s)/(10800*mu**5) + 869*C**2*D*exp(-4*mu)*exp(3*mu*s)/(21600*mu**5) - 7*C**2*D*exp(-4*mu)/(14400*mu**5) + C**2*D*exp(-4*mu)*exp(-5*mu*s)/(10800*mu**5) + 121*C**2*D*exp(-9*mu)*exp(9*mu*s)/(518400*mu**5) - 13*C**2*D*exp(-9*mu)*exp(8*mu*s)/(43200*mu**5) + C**2*D*exp(-9*mu)*exp(5*mu*s)/(10800*mu**5) - 13*C**2*D*exp(-9*mu)/(1036800*mu**5) + (-55*C**2*D/(165888*mu**5) + 31*C**2*D*exp(-mu*s)/(69120*mu**5) - 59*C**2*D*exp(-4*mu*s)/(552960*mu**5) - 13*C**2*D*exp(-9*mu*s)/(362880*mu**5) + 11*C**2*D*exp(-16*mu*s)/(430080*mu**5) + 31*C**2*D*exp(-mu)*exp(mu*s)/(69120*mu**5) - 43*C**2*D*exp(-mu)/(69120*mu**5) + C**2*D*exp(-mu)*exp(-3*mu*s)/(5760*mu**5) + 17*C**2*D*exp(-mu)*exp(-8*mu*s)/(483840*mu**5) - 17*C**2*D*exp(-mu)*exp(-15*mu*s)/(483840*mu**5) - 59*C**2*D*exp(-4*mu)*exp(4*mu*s)/(552960*mu**5) + C**2*D*exp(-4*mu)*exp(3*mu*s)/(5760*mu**5) - 31*C**2*D*exp(-4*mu)/(345600*mu**5) + C**2*D*exp(-4*mu)*exp(-5*mu*s)/(75600*mu**5) + 37*C**2*D*exp(-4*mu)*exp(-12*mu*s)/(3870720*mu**5) - 13*C**2*D*exp(-9*mu)*exp(9*mu*s)/(362880*mu**5) + 17*C**2*D*exp(-9*mu)*exp(8*mu*s)/(483840*mu**5) + C**2*D*exp(-9*mu)*exp(5*mu*s)/(75600*mu**5) - 13*C**2*D*exp(-9*mu)/(1036800*mu**5) + 11*C**2*D*exp(-16*mu)*exp(16*mu*s)/(430080*mu**5) - 17*C**2*D*exp(-16*mu)*exp(15*mu*s)/(483840*mu**5) + 37*C**2*D*exp(-16*mu)*exp(12*mu*s)/(3870720*mu**5))*cos(6*k*x) + (83*C**2*D*s*exp(-mu*s)/(2160*mu**4) + 7*C**2*D*s*exp(-4*mu*s)/(4800*mu**4) - 403*C**2*D*s*exp(-9*mu*s)/(100800*mu**4) - 17*C**2*D*s*exp(-16*mu*s)/(80640*mu**4) - 83*C**2*D*s*exp(-mu)*exp(mu*s)/(2160*mu**4) - 7*C**2*D*s*exp(-mu)*exp(-3*mu*s)/(1800*mu**4) - 1151*C**2*D*s*exp(-mu)*exp(-8*mu*s)/(302400*mu**4) - 7*C**2*D*s*exp(-4*mu)*exp(4*mu*s)/(4800*mu**4) + 7*C**2*D*s*exp(-4*mu)*exp(3*mu*s)/(1800*mu**4) + 403*C**2*D*s*exp(-9*mu)*exp(9*mu*s)/(100800*mu**4) + 1151*C**2*D*s*exp(-9*mu)*exp(8*mu*s)/(302400*mu**4) + 17*C**2*D*s*exp(-16*mu)*exp(16*mu*s)/(80640*mu**4) + 37*C**2*D/(2304*mu**4) - 3*C**2*D*exp(-mu*s)/(160*mu**4) - C**2*D*exp(-4*mu*s)/(720*mu**4) + 13*C**2*D*exp(-9*mu*s)/(3360*mu**4) + 17*C**2*D*exp(-16*mu*s)/(80640*mu**4) + 17*C**2*D*exp(-mu)*exp(mu*s)/(864*mu**4) - C**2*D*exp(-mu)/(36*mu**4) + C**2*D*exp(-mu)*exp(-3*mu*s)/(240*mu**4) + 17*C**2*D*exp(-mu)*exp(-8*mu*s)/(4320*mu**4) + C**2*D*exp(-4*mu)*exp(4*mu*s)/(14400*mu**4) + C**2*D*exp(-4*mu)*exp(3*mu*s)/(3600*mu**4) - C**2*D*exp(-4*mu)/(2880*mu**4) - 13*C**2*D*exp(-9*mu)*exp(9*mu*s)/(100800*mu**4) + 13*C**2*D*exp(-9*mu)*exp(8*mu*s)/(100800*mu**4) - 167*C**2*D/(2304*mu**5) + 4289*C**2*D*exp(-mu*s)/(51840*mu**5) - 2681*C**2*D*exp(-4*mu*s)/(1296000*mu**5) - 225461*C**2*D*exp(-9*mu*s)/(28224000*mu**5) - 221*C**2*D*exp(-16*mu*s)/(1128960*mu**5) + 4289*C**2*D*exp(-mu)*exp(mu*s)/(51840*mu**5) - 1069*C**2*D*exp(-mu)/(11520*mu**5) + 797*C**2*D*exp(-mu)*exp(-3*mu*s)/(432000*mu**5) + 2036989*C**2*D*exp(-mu)*exp(-8*mu*s)/(254016000*mu**5) + 221*C**2*D*exp(-mu)*exp(-15*mu*s)/(1128960*mu**5) - 2681*C**2*D*exp(-4*mu)*exp(4*mu*s)/(1296000*mu**5) + 797*C**2*D*exp(-4*mu)*exp(3*mu*s)/(432000*mu**5) + 11*C**2*D*exp(-4*mu)/(43200*mu**5) - C**2*D*exp(-4*mu)*exp(-5*mu*s)/(32400*mu**5) - 225461*C**2*D*exp(-9*mu)*exp(9*mu*s)/(28224000*mu**5) + 2036989*C**2*D*exp(-9*mu)*exp(8*mu*s)/(254016000*mu**5) - C**2*D*exp(-9*mu)*exp(5*mu*s)/(32400*mu**5) - 221*C**2*D*exp(-16*mu)*exp(16*mu*s)/(1128960*mu**5) + 221*C**2*D*exp(-16*mu)*exp(15*mu*s)/(1128960*mu**5))*cos(4*k*x) + (11*C**2*D*s**2*exp(-mu*s)/(72*mu**3) + 8*C**2*D*s**2*exp(-4*mu*s)/(225*mu**3) + 11*C**2*D*s**2*exp(-mu)*exp(mu*s)/(72*mu**3) + 8*C**2*D*s**2*exp(-4*mu)*exp(4*mu*s)/(225*mu**3) - C**2*D*s*exp(-mu*s)/(12*mu**3) - C**2*D*s*exp(-4*mu*s)/(15*mu**3) - 2*C**2*D*s*exp(-mu)*exp(mu*s)/(9*mu**3) - C**2*D*s*exp(-4*mu)*exp(4*mu*s)/(225*mu**3) - C**2*D/(16*mu**3) + C**2*D*exp(-4*mu*s)/(32*mu**3) + 5*C**2*D*exp(-mu)*exp(mu*s)/(72*mu**3) - 5*C**2*D*exp(-mu)/(48*mu**3) + C**2*D*exp(-4*mu)*exp(4*mu*s)/(7200*mu**3) + 77*C**2*D*s*exp(-mu*s)/(54*mu**4) + 37253*C**2*D*s*exp(-4*mu*s)/(288000*mu**4) - 39*C**2*D*s*exp(-9*mu*s)/(7000*mu**4) - 77*C**2*D*s*exp(-mu)*exp(mu*s)/(54*mu**4) + 49*C**2*D*s*exp(-mu)*exp(-3*mu*s)/(900*mu**4) - 1151*C**2*D*s*exp(-mu)*exp(-8*mu*s)/(302400*mu**4) - 37253*C**2*D*s*exp(-4*mu)*exp(4*mu*s)/(288000*mu**4) - 49*C**2*D*s*exp(-4*mu)*exp(3*mu*s)/(900*mu**4) + 39*C**2*D*s*exp(-9*mu)*exp(9*mu*s)/(7000*mu**4) + 1151*C**2*D*s*exp(-9*mu)*exp(8*mu*s)/(302400*mu**4) + 143*C**2*D/(192*mu**4) - 167*C**2*D*exp(-mu*s)/(288*mu**4) - 409*C**2*D*exp(-4*mu*s)/(3200*mu**4) + 13*C**2*D*exp(-9*mu*s)/(2400*mu**4) + 731*C**2*D*exp(-mu)*exp(mu*s)/(864*mu**4) - 517*C**2*D*exp(-mu)/(576*mu**4) - 7*C**2*D*exp(-mu)*exp(-3*mu*s)/(120*mu**4) + 17*C**2*D*exp(-mu)*exp(-8*mu*s)/(4320*mu**4) + 443*C**2*D*exp(-4*mu)*exp(4*mu*s)/(288000*mu**4) - 7*C**2*D*exp(-4*mu)*exp(3*mu*s)/(1800*mu**4) - 13*C**2*D*exp(-9*mu)*exp(9*mu*s)/(84000*mu**4) + 13*C**2*D*exp(-9*mu)*exp(8*mu*s)/(100800*mu**4) - 8237*C**2*D/(3072*mu**5) + 265531*C**2*D*exp(-mu*s)/(103680*mu**5) + 38811787*C**2*D*exp(-4*mu*s)/(207360000*mu**5) - 7087*C**2*D*exp(-9*mu*s)/(735000*mu**5) + 571*C**2*D*exp(-16*mu*s)/(13547520*mu**5) + 265531*C**2*D*exp(-mu)*exp(mu*s)/(103680*mu**5) - 701*C**2*D*exp(-mu)/(288*mu**5) - 41309*C**2*D*exp(-mu)*exp(-3*mu*s)/(216000*mu**5) + 309473*C**2*D*exp(-mu)*exp(-8*mu*s)/(31752000*mu**5) - 17*C**2*D*exp(-mu)*exp(-15*mu*s)/(338688*mu**5) + 38811787*C**2*D*exp(-4*mu)*exp(4*mu*s)/(207360000*mu**5) - 41309*C**2*D*exp(-4*mu)*exp(3*mu*s)/(216000*mu**5) + 19*C**2*D*exp(-4*mu)/(13824*mu**5) - C**2*D*exp(-4*mu)*exp(-5*mu*s)/(9072*mu**5) + 37*C**2*D*exp(-4*mu)*exp(-12*mu*s)/(3870720*mu**5) - 7087*C**2*D*exp(-9*mu)*exp(9*mu*s)/(735000*mu**5) + 309473*C**2*D*exp(-9*mu)*exp(8*mu*s)/(31752000*mu**5) - C**2*D*exp(-9*mu)*exp(5*mu*s)/(9072*mu**5) + 571*C**2*D*exp(-16*mu)*exp(16*mu*s)/(13547520*mu**5) - 17*C**2*D*exp(-16*mu)*exp(15*mu*s)/(338688*mu**5) + 37*C**2*D*exp(-16*mu)*exp(12*mu*s)/(3870720*mu**5))*cos(2*k*x)))"
            ],
            "text/latex": "$\\displaystyle S_{5}(x,s) = C^{5} \\left(\\left(\\frac{e^{- \\mu s}}{138240 \\mu^{5}} - \\frac{e^{- 4 \\mu s}}{34560 \\mu^{5}} + \\frac{e^{- 9 \\mu s}}{53760 \\mu^{5}} + \\frac{e^{- 16 \\mu s}}{322560 \\mu^{5}} - \\frac{e^{- \\mu} e^{\\mu s}}{138240 \\mu^{5}} + \\frac{e^{- \\mu} e^{- 3 \\mu s}}{23040 \\mu^{5}} - \\frac{e^{- \\mu} e^{- 8 \\mu s}}{30240 \\mu^{5}} - \\frac{e^{- \\mu} e^{- 15 \\mu s}}{322560 \\mu^{5}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{34560 \\mu^{5}} - \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{23040 \\mu^{5}} + \\frac{e^{- 4 \\mu} e^{- 5 \\mu s}}{69120 \\mu^{5}} - \\frac{e^{- 9 \\mu} e^{9 \\mu s}}{53760 \\mu^{5}} + \\frac{e^{- 9 \\mu} e^{8 \\mu s}}{30240 \\mu^{5}} - \\frac{e^{- 9 \\mu} e^{5 \\mu s}}{69120 \\mu^{5}} - \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{322560 \\mu^{5}} + \\frac{e^{- 16 \\mu} e^{15 \\mu s}}{322560 \\mu^{5}}\\right) \\cos{\\left(5 k x \\right)} + \\left(\\frac{121 s^{2} e^{- \\mu s}}{288 \\mu^{3}} - \\frac{121 s^{2} e^{- \\mu} e^{\\mu s}}{288 \\mu^{3}} - \\frac{11 s e^{- \\mu s}}{24 \\mu^{3}} + \\frac{55 s e^{- \\mu} e^{\\mu s}}{144 \\mu^{3}} + \\frac{e^{- \\mu s}}{8 \\mu^{3}} - \\frac{25 e^{- \\mu} e^{\\mu s}}{288 \\mu^{3}} + \\frac{4577 s e^{- \\mu s}}{3456 \\mu^{4}} - \\frac{2 s e^{- 4 \\mu s}}{135 \\mu^{4}} + \\frac{4577 s e^{- \\mu} e^{\\mu s}}{3456 \\mu^{4}} - \\frac{23 s e^{- \\mu} e^{- 3 \\mu s}}{2880 \\mu^{4}} - \\frac{2 s e^{- 4 \\mu} e^{4 \\mu s}}{135 \\mu^{4}} - \\frac{23 s e^{- 4 \\mu} e^{3 \\mu s}}{2880 \\mu^{4}} - \\frac{101 e^{- \\mu s}}{144 \\mu^{4}} + \\frac{e^{- 4 \\mu s}}{72 \\mu^{4}} - \\frac{2153 e^{- \\mu} e^{\\mu s}}{3456 \\mu^{4}} + \\frac{5 e^{- \\mu} e^{- 3 \\mu s}}{576 \\mu^{4}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{1080 \\mu^{4}} - \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{1440 \\mu^{4}} + \\frac{36583 e^{- \\mu s}}{27648 \\mu^{5}} - \\frac{119 e^{- 4 \\mu s}}{5400 \\mu^{5}} + \\frac{19 e^{- 9 \\mu s}}{230400 \\mu^{5}} - \\frac{36583 e^{- \\mu} e^{\\mu s}}{27648 \\mu^{5}} + \\frac{7657 e^{- \\mu} e^{- 3 \\mu s}}{345600 \\mu^{5}} - \\frac{e^{- \\mu} e^{- 8 \\mu s}}{10800 \\mu^{5}} + \\frac{119 e^{- 4 \\mu} e^{4 \\mu s}}{5400 \\mu^{5}} - \\frac{7657 e^{- 4 \\mu} e^{3 \\mu s}}{345600 \\mu^{5}} + \\frac{e^{- 4 \\mu} e^{- 5 \\mu s}}{69120 \\mu^{5}} - \\frac{19 e^{- 9 \\mu} e^{9 \\mu s}}{230400 \\mu^{5}} + \\frac{e^{- 9 \\mu} e^{8 \\mu s}}{10800 \\mu^{5}} - \\frac{e^{- 9 \\mu} e^{5 \\mu s}}{69120 \\mu^{5}}\\right) \\cos{\\left(k x \\right)} + \\left(\\frac{s}{144 \\mu^{4}} + \\frac{s e^{- \\mu s}}{72 \\mu^{4}} - \\frac{13 s e^{- 4 \\mu s}}{1440 \\mu^{4}} - \\frac{s e^{- 9 \\mu s}}{2880 \\mu^{4}} + \\frac{s e^{- \\mu} e^{\\mu s}}{72 \\mu^{4}} - \\frac{23 s e^{- \\mu} e^{- 3 \\mu s}}{2880 \\mu^{4}} - \\frac{13 s e^{- 4 \\mu} e^{4 \\mu s}}{1440 \\mu^{4}} - \\frac{23 s e^{- 4 \\mu} e^{3 \\mu s}}{2880 \\mu^{4}} - \\frac{s e^{- 9 \\mu} e^{9 \\mu s}}{2880 \\mu^{4}} - \\frac{1}{288 \\mu^{4}} - \\frac{e^{- \\mu s}}{192 \\mu^{4}} + \\frac{e^{- 4 \\mu s}}{120 \\mu^{4}} + \\frac{e^{- 9 \\mu s}}{2880 \\mu^{4}} - \\frac{5 e^{- \\mu} e^{\\mu s}}{576 \\mu^{4}} + \\frac{5 e^{- \\mu} e^{- 3 \\mu s}}{576 \\mu^{4}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{1440 \\mu^{4}} - \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{1440 \\mu^{4}} + \\frac{2431 e^{- \\mu s}}{138240 \\mu^{5}} - \\frac{2981 e^{- 4 \\mu s}}{172800 \\mu^{5}} - \\frac{17 e^{- 9 \\mu s}}{50400 \\mu^{5}} + \\frac{e^{- 16 \\mu s}}{322560 \\mu^{5}} - \\frac{2431 e^{- \\mu} e^{\\mu s}}{138240 \\mu^{5}} + \\frac{2981 e^{- \\mu} e^{- 3 \\mu s}}{172800 \\mu^{5}} + \\frac{17 e^{- \\mu} e^{- 8 \\mu s}}{50400 \\mu^{5}} - \\frac{e^{- \\mu} e^{- 15 \\mu s}}{322560 \\mu^{5}} + \\frac{2981 e^{- 4 \\mu} e^{4 \\mu s}}{172800 \\mu^{5}} - \\frac{2981 e^{- 4 \\mu} e^{3 \\mu s}}{172800 \\mu^{5}} + \\frac{17 e^{- 9 \\mu} e^{9 \\mu s}}{50400 \\mu^{5}} - \\frac{17 e^{- 9 \\mu} e^{8 \\mu s}}{50400 \\mu^{5}} - \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{322560 \\mu^{5}} + \\frac{e^{- 16 \\mu} e^{15 \\mu s}}{322560 \\mu^{5}}\\right) \\cos{\\left(3 k x \\right)}\\right) + C^{2} \\left(\\frac{11 C^{2} D s^{2} e^{- \\mu s}}{24 \\mu^{3}} + \\frac{11 C^{2} D s^{2} e^{- \\mu} e^{\\mu s}}{24 \\mu^{3}} - \\frac{C^{2} D s e^{- \\mu s}}{4 \\mu^{3}} - \\frac{2 C^{2} D s e^{- \\mu} e^{\\mu s}}{3 \\mu^{3}} - \\frac{3 C^{2} D}{16 \\mu^{3}} + \\frac{5 C^{2} D e^{- \\mu} e^{\\mu s}}{24 \\mu^{3}} - \\frac{5 C^{2} D e^{- \\mu}}{48 \\mu^{3}} + \\frac{841 C^{2} D s e^{- \\mu s}}{288 \\mu^{4}} - \\frac{C^{2} D s e^{- 4 \\mu s}}{45 \\mu^{4}} - \\frac{841 C^{2} D s e^{- \\mu} e^{\\mu s}}{288 \\mu^{4}} - \\frac{7 C^{2} D s e^{- \\mu} e^{- 3 \\mu s}}{360 \\mu^{4}} + \\frac{C^{2} D s e^{- 4 \\mu} e^{4 \\mu s}}{45 \\mu^{4}} + \\frac{7 C^{2} D s e^{- 4 \\mu} e^{3 \\mu s}}{360 \\mu^{4}} + \\frac{1145 C^{2} D}{576 \\mu^{4}} - \\frac{49 C^{2} D e^{- \\mu s}}{48 \\mu^{4}} + \\frac{C^{2} D e^{- 4 \\mu s}}{48 \\mu^{4}} + \\frac{547 C^{2} D e^{- \\mu} e^{\\mu s}}{288 \\mu^{4}} - \\frac{629 C^{2} D e^{- \\mu}}{576 \\mu^{4}} + \\frac{C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{48 \\mu^{4}} - \\frac{C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{720 \\mu^{4}} + \\frac{C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{720 \\mu^{4}} - \\frac{C^{2} D e^{- 4 \\mu}}{2880 \\mu^{4}} - \\frac{11531 C^{2} D}{1728 \\mu^{5}} + \\frac{33853 C^{2} D e^{- \\mu s}}{6912 \\mu^{5}} - \\frac{427 C^{2} D e^{- 4 \\mu s}}{10800 \\mu^{5}} + \\frac{121 C^{2} D e^{- 9 \\mu s}}{518400 \\mu^{5}} + \\frac{33853 C^{2} D e^{- \\mu} e^{\\mu s}}{6912 \\mu^{5}} - \\frac{43177 C^{2} D e^{- \\mu}}{13824 \\mu^{5}} + \\frac{869 C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{21600 \\mu^{5}} - \\frac{13 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{43200 \\mu^{5}} - \\frac{427 C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{10800 \\mu^{5}} + \\frac{869 C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{21600 \\mu^{5}} - \\frac{7 C^{2} D e^{- 4 \\mu}}{14400 \\mu^{5}} + \\frac{C^{2} D e^{- 4 \\mu} e^{- 5 \\mu s}}{10800 \\mu^{5}} + \\frac{121 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{518400 \\mu^{5}} - \\frac{13 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{43200 \\mu^{5}} + \\frac{C^{2} D e^{- 9 \\mu} e^{5 \\mu s}}{10800 \\mu^{5}} - \\frac{13 C^{2} D e^{- 9 \\mu}}{1036800 \\mu^{5}} + \\left(- \\frac{55 C^{2} D}{165888 \\mu^{5}} + \\frac{31 C^{2} D e^{- \\mu s}}{69120 \\mu^{5}} - \\frac{59 C^{2} D e^{- 4 \\mu s}}{552960 \\mu^{5}} - \\frac{13 C^{2} D e^{- 9 \\mu s}}{362880 \\mu^{5}} + \\frac{11 C^{2} D e^{- 16 \\mu s}}{430080 \\mu^{5}} + \\frac{31 C^{2} D e^{- \\mu} e^{\\mu s}}{69120 \\mu^{5}} - \\frac{43 C^{2} D e^{- \\mu}}{69120 \\mu^{5}} + \\frac{C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{5760 \\mu^{5}} + \\frac{17 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{483840 \\mu^{5}} - \\frac{17 C^{2} D e^{- \\mu} e^{- 15 \\mu s}}{483840 \\mu^{5}} - \\frac{59 C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{552960 \\mu^{5}} + \\frac{C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{5760 \\mu^{5}} - \\frac{31 C^{2} D e^{- 4 \\mu}}{345600 \\mu^{5}} + \\frac{C^{2} D e^{- 4 \\mu} e^{- 5 \\mu s}}{75600 \\mu^{5}} + \\frac{37 C^{2} D e^{- 4 \\mu} e^{- 12 \\mu s}}{3870720 \\mu^{5}} - \\frac{13 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{362880 \\mu^{5}} + \\frac{17 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{483840 \\mu^{5}} + \\frac{C^{2} D e^{- 9 \\mu} e^{5 \\mu s}}{75600 \\mu^{5}} - \\frac{13 C^{2} D e^{- 9 \\mu}}{1036800 \\mu^{5}} + \\frac{11 C^{2} D e^{- 16 \\mu} e^{16 \\mu s}}{430080 \\mu^{5}} - \\frac{17 C^{2} D e^{- 16 \\mu} e^{15 \\mu s}}{483840 \\mu^{5}} + \\frac{37 C^{2} D e^{- 16 \\mu} e^{12 \\mu s}}{3870720 \\mu^{5}}\\right) \\cos{\\left(6 k x \\right)} + \\left(\\frac{83 C^{2} D s e^{- \\mu s}}{2160 \\mu^{4}} + \\frac{7 C^{2} D s e^{- 4 \\mu s}}{4800 \\mu^{4}} - \\frac{403 C^{2} D s e^{- 9 \\mu s}}{100800 \\mu^{4}} - \\frac{17 C^{2} D s e^{- 16 \\mu s}}{80640 \\mu^{4}} - \\frac{83 C^{2} D s e^{- \\mu} e^{\\mu s}}{2160 \\mu^{4}} - \\frac{7 C^{2} D s e^{- \\mu} e^{- 3 \\mu s}}{1800 \\mu^{4}} - \\frac{1151 C^{2} D s e^{- \\mu} e^{- 8 \\mu s}}{302400 \\mu^{4}} - \\frac{7 C^{2} D s e^{- 4 \\mu} e^{4 \\mu s}}{4800 \\mu^{4}} + \\frac{7 C^{2} D s e^{- 4 \\mu} e^{3 \\mu s}}{1800 \\mu^{4}} + \\frac{403 C^{2} D s e^{- 9 \\mu} e^{9 \\mu s}}{100800 \\mu^{4}} + \\frac{1151 C^{2} D s e^{- 9 \\mu} e^{8 \\mu s}}{302400 \\mu^{4}} + \\frac{17 C^{2} D s e^{- 16 \\mu} e^{16 \\mu s}}{80640 \\mu^{4}} + \\frac{37 C^{2} D}{2304 \\mu^{4}} - \\frac{3 C^{2} D e^{- \\mu s}}{160 \\mu^{4}} - \\frac{C^{2} D e^{- 4 \\mu s}}{720 \\mu^{4}} + \\frac{13 C^{2} D e^{- 9 \\mu s}}{3360 \\mu^{4}} + \\frac{17 C^{2} D e^{- 16 \\mu s}}{80640 \\mu^{4}} + \\frac{17 C^{2} D e^{- \\mu} e^{\\mu s}}{864 \\mu^{4}} - \\frac{C^{2} D e^{- \\mu}}{36 \\mu^{4}} + \\frac{C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{240 \\mu^{4}} + \\frac{17 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{4320 \\mu^{4}} + \\frac{C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{14400 \\mu^{4}} + \\frac{C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{3600 \\mu^{4}} - \\frac{C^{2} D e^{- 4 \\mu}}{2880 \\mu^{4}} - \\frac{13 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{100800 \\mu^{4}} + \\frac{13 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{100800 \\mu^{4}} - \\frac{167 C^{2} D}{2304 \\mu^{5}} + \\frac{4289 C^{2} D e^{- \\mu s}}{51840 \\mu^{5}} - \\frac{2681 C^{2} D e^{- 4 \\mu s}}{1296000 \\mu^{5}} - \\frac{225461 C^{2} D e^{- 9 \\mu s}}{28224000 \\mu^{5}} - \\frac{221 C^{2} D e^{- 16 \\mu s}}{1128960 \\mu^{5}} + \\frac{4289 C^{2} D e^{- \\mu} e^{\\mu s}}{51840 \\mu^{5}} - \\frac{1069 C^{2} D e^{- \\mu}}{11520 \\mu^{5}} + \\frac{797 C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{432000 \\mu^{5}} + \\frac{2036989 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{254016000 \\mu^{5}} + \\frac{221 C^{2} D e^{- \\mu} e^{- 15 \\mu s}}{1128960 \\mu^{5}} - \\frac{2681 C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{1296000 \\mu^{5}} + \\frac{797 C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{432000 \\mu^{5}} + \\frac{11 C^{2} D e^{- 4 \\mu}}{43200 \\mu^{5}} - \\frac{C^{2} D e^{- 4 \\mu} e^{- 5 \\mu s}}{32400 \\mu^{5}} - \\frac{225461 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{28224000 \\mu^{5}} + \\frac{2036989 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{254016000 \\mu^{5}} - \\frac{C^{2} D e^{- 9 \\mu} e^{5 \\mu s}}{32400 \\mu^{5}} - \\frac{221 C^{2} D e^{- 16 \\mu} e^{16 \\mu s}}{1128960 \\mu^{5}} + \\frac{221 C^{2} D e^{- 16 \\mu} e^{15 \\mu s}}{1128960 \\mu^{5}}\\right) \\cos{\\left(4 k x \\right)} + \\left(\\frac{11 C^{2} D s^{2} e^{- \\mu s}}{72 \\mu^{3}} + \\frac{8 C^{2} D s^{2} e^{- 4 \\mu s}}{225 \\mu^{3}} + \\frac{11 C^{2} D s^{2} e^{- \\mu} e^{\\mu s}}{72 \\mu^{3}} + \\frac{8 C^{2} D s^{2} e^{- 4 \\mu} e^{4 \\mu s}}{225 \\mu^{3}} - \\frac{C^{2} D s e^{- \\mu s}}{12 \\mu^{3}} - \\frac{C^{2} D s e^{- 4 \\mu s}}{15 \\mu^{3}} - \\frac{2 C^{2} D s e^{- \\mu} e^{\\mu s}}{9 \\mu^{3}} - \\frac{C^{2} D s e^{- 4 \\mu} e^{4 \\mu s}}{225 \\mu^{3}} - \\frac{C^{2} D}{16 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu s}}{32 \\mu^{3}} + \\frac{5 C^{2} D e^{- \\mu} e^{\\mu s}}{72 \\mu^{3}} - \\frac{5 C^{2} D e^{- \\mu}}{48 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{7200 \\mu^{3}} + \\frac{77 C^{2} D s e^{- \\mu s}}{54 \\mu^{4}} + \\frac{37253 C^{2} D s e^{- 4 \\mu s}}{288000 \\mu^{4}} - \\frac{39 C^{2} D s e^{- 9 \\mu s}}{7000 \\mu^{4}} - \\frac{77 C^{2} D s e^{- \\mu} e^{\\mu s}}{54 \\mu^{4}} + \\frac{49 C^{2} D s e^{- \\mu} e^{- 3 \\mu s}}{900 \\mu^{4}} - \\frac{1151 C^{2} D s e^{- \\mu} e^{- 8 \\mu s}}{302400 \\mu^{4}} - \\frac{37253 C^{2} D s e^{- 4 \\mu} e^{4 \\mu s}}{288000 \\mu^{4}} - \\frac{49 C^{2} D s e^{- 4 \\mu} e^{3 \\mu s}}{900 \\mu^{4}} + \\frac{39 C^{2} D s e^{- 9 \\mu} e^{9 \\mu s}}{7000 \\mu^{4}} + \\frac{1151 C^{2} D s e^{- 9 \\mu} e^{8 \\mu s}}{302400 \\mu^{4}} + \\frac{143 C^{2} D}{192 \\mu^{4}} - \\frac{167 C^{2} D e^{- \\mu s}}{288 \\mu^{4}} - \\frac{409 C^{2} D e^{- 4 \\mu s}}{3200 \\mu^{4}} + \\frac{13 C^{2} D e^{- 9 \\mu s}}{2400 \\mu^{4}} + \\frac{731 C^{2} D e^{- \\mu} e^{\\mu s}}{864 \\mu^{4}} - \\frac{517 C^{2} D e^{- \\mu}}{576 \\mu^{4}} - \\frac{7 C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{120 \\mu^{4}} + \\frac{17 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{4320 \\mu^{4}} + \\frac{443 C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{288000 \\mu^{4}} - \\frac{7 C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{1800 \\mu^{4}} - \\frac{13 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{84000 \\mu^{4}} + \\frac{13 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{100800 \\mu^{4}} - \\frac{8237 C^{2} D}{3072 \\mu^{5}} + \\frac{265531 C^{2} D e^{- \\mu s}}{103680 \\mu^{5}} + \\frac{38811787 C^{2} D e^{- 4 \\mu s}}{207360000 \\mu^{5}} - \\frac{7087 C^{2} D e^{- 9 \\mu s}}{735000 \\mu^{5}} + \\frac{571 C^{2} D e^{- 16 \\mu s}}{13547520 \\mu^{5}} + \\frac{265531 C^{2} D e^{- \\mu} e^{\\mu s}}{103680 \\mu^{5}} - \\frac{701 C^{2} D e^{- \\mu}}{288 \\mu^{5}} - \\frac{41309 C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{216000 \\mu^{5}} + \\frac{309473 C^{2} D e^{- \\mu} e^{- 8 \\mu s}}{31752000 \\mu^{5}} - \\frac{17 C^{2} D e^{- \\mu} e^{- 15 \\mu s}}{338688 \\mu^{5}} + \\frac{38811787 C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{207360000 \\mu^{5}} - \\frac{41309 C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{216000 \\mu^{5}} + \\frac{19 C^{2} D e^{- 4 \\mu}}{13824 \\mu^{5}} - \\frac{C^{2} D e^{- 4 \\mu} e^{- 5 \\mu s}}{9072 \\mu^{5}} + \\frac{37 C^{2} D e^{- 4 \\mu} e^{- 12 \\mu s}}{3870720 \\mu^{5}} - \\frac{7087 C^{2} D e^{- 9 \\mu} e^{9 \\mu s}}{735000 \\mu^{5}} + \\frac{309473 C^{2} D e^{- 9 \\mu} e^{8 \\mu s}}{31752000 \\mu^{5}} - \\frac{C^{2} D e^{- 9 \\mu} e^{5 \\mu s}}{9072 \\mu^{5}} + \\frac{571 C^{2} D e^{- 16 \\mu} e^{16 \\mu s}}{13547520 \\mu^{5}} - \\frac{17 C^{2} D e^{- 16 \\mu} e^{15 \\mu s}}{338688 \\mu^{5}} + \\frac{37 C^{2} D e^{- 16 \\mu} e^{12 \\mu s}}{3870720 \\mu^{5}}\\right) \\cos{\\left(2 k x \\right)}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "#### Order 6"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ],
            "text/markdown": "Spatial contribution after substitution and truncation:"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "Eq(S_{6}(x,s), C**6*((1/(331776*mu**6) - exp(-mu*s)/(276480*mu**6) + exp(-4*mu*s)/(1105920*mu**6) - exp(-9*mu*s)/(1451520*mu**6) + exp(-16*mu*s)/(2580480*mu**6) - exp(-mu)*exp(mu*s)/(276480*mu**6) + exp(-mu)/(276480*mu**6) + exp(-mu)*exp(-8*mu*s)/(1935360*mu**6) - exp(-mu)*exp(-15*mu*s)/(1935360*mu**6) + exp(-4*mu)*exp(4*mu*s)/(1105920*mu**6) - exp(-4*mu)/(691200*mu**6) + exp(-4*mu)*exp(-5*mu*s)/(2419200*mu**6) + exp(-4*mu)*exp(-12*mu*s)/(7741440*mu**6) - exp(-9*mu)*exp(9*mu*s)/(1451520*mu**6) + exp(-9*mu)*exp(8*mu*s)/(1935360*mu**6) + exp(-9*mu)*exp(5*mu*s)/(2419200*mu**6) - exp(-9*mu)/(4147200*mu**6) + exp(-16*mu)*exp(16*mu*s)/(2580480*mu**6) - exp(-16*mu)*exp(15*mu*s)/(1935360*mu**6) + exp(-16*mu)*exp(12*mu*s)/(7741440*mu**6))*cos(6*k*x) + (49*s*exp(-mu*s)/(8640*mu**5) - s*exp(-4*mu*s)/(2304*mu**5) - s*exp(-9*mu*s)/(6720*mu**5) - s*exp(-16*mu*s)/(322560*mu**5) - 49*s*exp(-mu)*exp(mu*s)/(8640*mu**5) - s*exp(-mu)*exp(-3*mu*s)/(2160*mu**5) - s*exp(-mu)*exp(-8*mu*s)/(6912*mu**5) + s*exp(-4*mu)*exp(4*mu*s)/(2304*mu**5) + s*exp(-4*mu)*exp(3*mu*s)/(2160*mu**5) + s*exp(-9*mu)*exp(9*mu*s)/(6720*mu**5) + s*exp(-9*mu)*exp(8*mu*s)/(6912*mu**5) + s*exp(-16*mu)*exp(16*mu*s)/(322560*mu**5) + 7/(3072*mu**5) - exp(-mu*s)/(360*mu**5) + exp(-4*mu*s)/(2880*mu**5) + exp(-9*mu*s)/(6720*mu**5) + exp(-16*mu*s)/(322560*mu**5) + 5*exp(-mu)*exp(mu*s)/(1728*mu**5) - 25*exp(-mu)/(6912*mu**5) + exp(-mu)*exp(-3*mu*s)/(1728*mu**5) + exp(-mu)*exp(-8*mu*s)/(6912*mu**5) - exp(-4*mu)*exp(4*mu*s)/(11520*mu**5) + exp(-4*mu)*exp(3*mu*s)/(8640*mu**5) - exp(-4*mu)/(34560*mu**5) - 47/(4608*mu**6) + 4727*exp(-mu*s)/(414720*mu**6) - 233*exp(-4*mu*s)/(259200*mu**6) - 239*exp(-9*mu*s)/(806400*mu**6) - exp(-16*mu*s)/(322560*mu**6) + 4727*exp(-mu)*exp(mu*s)/(414720*mu**6) - 653*exp(-mu)/(51840*mu**6) + 931*exp(-mu)*exp(-3*mu*s)/(1036800*mu**6) + 1079*exp(-mu)*exp(-8*mu*s)/(3628800*mu**6) + exp(-mu)*exp(-15*mu*s)/(322560*mu**6) - 233*exp(-4*mu)*exp(4*mu*s)/(259200*mu**6) + 931*exp(-4*mu)*exp(3*mu*s)/(1036800*mu**6) + exp(-4*mu)/(518400*mu**6) - exp(-4*mu)*exp(-5*mu*s)/(1036800*mu**6) - 239*exp(-9*mu)*exp(9*mu*s)/(806400*mu**6) + 1079*exp(-9*mu)*exp(8*mu*s)/(3628800*mu**6) - exp(-9*mu)*exp(5*mu*s)/(1036800*mu**6) - exp(-16*mu)*exp(16*mu*s)/(322560*mu**6) + exp(-16*mu)*exp(15*mu*s)/(322560*mu**6))*cos(4*k*x) + (-s**2/(32*mu**4) + 89*s**2*exp(-mu*s)/(576*mu**4) + 17*s**2*exp(-4*mu*s)/(2880*mu**4) + 89*s**2*exp(-mu)*exp(mu*s)/(576*mu**4) + 17*s**2*exp(-4*mu)*exp(4*mu*s)/(2880*mu**4) + s/(32*mu**4) - 11*s*exp(-mu*s)/(72*mu**4) - s*exp(-4*mu*s)/(90*mu**4) - 5*s*exp(-mu)*exp(mu*s)/(32*mu**4) - s*exp(-4*mu)*exp(4*mu*s)/(1440*mu**4) - 3/(64*mu**4) + exp(-mu*s)/(24*mu**4) + exp(-4*mu*s)/(192*mu**4) + 25*exp(-mu)*exp(mu*s)/(576*mu**4) - 25*exp(-mu)/(576*mu**4) + 5819*s*exp(-mu*s)/(6912*mu**5) + 379*s*exp(-4*mu*s)/(19200*mu**5) - s*exp(-9*mu*s)/(4800*mu**5) - 5819*s*exp(-mu)*exp(mu*s)/(6912*mu**5) + 13*s*exp(-mu)*exp(-3*mu*s)/(1728*mu**5) - s*exp(-mu)*exp(-8*mu*s)/(6912*mu**5) - 379*s*exp(-4*mu)*exp(4*mu*s)/(19200*mu**5) - 13*s*exp(-4*mu)*exp(3*mu*s)/(1728*mu**5) + s*exp(-9*mu)*exp(9*mu*s)/(4800*mu**5) + s*exp(-9*mu)*exp(8*mu*s)/(6912*mu**5) + 323/(768*mu**5) - 347*exp(-mu*s)/(864*mu**5) - 3311*exp(-4*mu*s)/(172800*mu**5) + exp(-9*mu*s)/(4800*mu**5) + 3043*exp(-mu)*exp(mu*s)/(6912*mu**5) - 83*exp(-mu)/(192*mu**5) - 7*exp(-mu)*exp(-3*mu*s)/(864*mu**5) + exp(-mu)*exp(-8*mu*s)/(6912*mu**5) + exp(-4*mu)*exp(4*mu*s)/(1728*mu**5) - exp(-4*mu)*exp(3*mu*s)/(1728*mu**5) - 52799/(36864*mu**6) + 145679*exp(-mu*s)/(103680*mu**6) + 91379*exp(-4*mu*s)/(3317760*mu**6) - 233*exp(-9*mu*s)/(645120*mu**6) + exp(-16*mu*s)/(2580480*mu**6) + 145679*exp(-mu)*exp(mu*s)/(103680*mu**6) - 571411*exp(-mu)/(414720*mu**6) - 179*exp(-mu)*exp(-3*mu*s)/(6480*mu**6) + 2117*exp(-mu)*exp(-8*mu*s)/(5806080*mu**6) - exp(-mu)*exp(-15*mu*s)/(1935360*mu**6) + 91379*exp(-4*mu)*exp(4*mu*s)/(3317760*mu**6) - 179*exp(-4*mu)*exp(3*mu*s)/(6480*mu**6) + 7*exp(-4*mu)/(82944*mu**6) - exp(-4*mu)*exp(-5*mu*s)/(290304*mu**6) + exp(-4*mu)*exp(-12*mu*s)/(7741440*mu**6) - 233*exp(-9*mu)*exp(9*mu*s)/(645120*mu**6) + 2117*exp(-9*mu)*exp(8*mu*s)/(5806080*mu**6) - exp(-9*mu)*exp(5*mu*s)/(290304*mu**6) + exp(-16*mu)*exp(16*mu*s)/(2580480*mu**6) - exp(-16*mu)*exp(15*mu*s)/(1935360*mu**6) + exp(-16*mu)*exp(12*mu*s)/(7741440*mu**6))*cos(2*k*x) + 1/(48*mu**3) + 121*s**2*exp(-mu*s)/(288*mu**4) + 121*s**2*exp(-mu)*exp(mu*s)/(288*mu**4) - 11*s*exp(-mu*s)/(24*mu**4) - 55*s*exp(-mu)*exp(mu*s)/(144*mu**4) - 19/(64*mu**4) + exp(-mu*s)/(8*mu**4) + 25*exp(-mu)*exp(mu*s)/(288*mu**4) - 25*exp(-mu)/(576*mu**4) + 7481*s*exp(-mu*s)/(3456*mu**5) - s*exp(-4*mu*s)/(270*mu**5) - 7481*s*exp(-mu)*exp(mu*s)/(3456*mu**5) - 23*s*exp(-mu)*exp(-3*mu*s)/(8640*mu**5) + s*exp(-4*mu)*exp(4*mu*s)/(270*mu**5) + 23*s*exp(-4*mu)*exp(3*mu*s)/(8640*mu**5) + 4163/(2304*mu**5) - 167*exp(-mu*s)/(144*mu**5) + exp(-4*mu*s)/(288*mu**5) + 3473*exp(-mu)*exp(mu*s)/(3456*mu**5) - 4243*exp(-mu)/(6912*mu**5) + 5*exp(-mu)*exp(-3*mu*s)/(1728*mu**5) - exp(-4*mu)*exp(4*mu*s)/(4320*mu**5) + exp(-4*mu)*exp(3*mu*s)/(4320*mu**5) - exp(-4*mu)/(34560*mu**5) - 31283/(6912*mu**6) + 96431*exp(-mu*s)/(27648*mu**6) - 139*exp(-4*mu*s)/(21600*mu**6) + 19*exp(-9*mu*s)/(2073600*mu**6) + 96431*exp(-mu)*exp(mu*s)/(27648*mu**6) - 406391*exp(-mu)/(165888*mu**6) + 6737*exp(-mu)*exp(-3*mu*s)/(1036800*mu**6) - exp(-mu)*exp(-8*mu*s)/(86400*mu**6) - 139*exp(-4*mu)*exp(4*mu*s)/(21600*mu**6) + 6737*exp(-4*mu)*exp(3*mu*s)/(1036800*mu**6) - 31*exp(-4*mu)/(518400*mu**6) + exp(-4*mu)*exp(-5*mu*s)/(345600*mu**6) + 19*exp(-9*mu)*exp(9*mu*s)/(2073600*mu**6) - exp(-9*mu)*exp(8*mu*s)/(86400*mu**6) + exp(-9*mu)*exp(5*mu*s)/(345600*mu**6) - exp(-9*mu)/(4147200*mu**6)))"
            ],
            "text/latex": "$\\displaystyle S_{6}(x,s) = C^{6} \\left(\\left(\\frac{1}{331776 \\mu^{6}} - \\frac{e^{- \\mu s}}{276480 \\mu^{6}} + \\frac{e^{- 4 \\mu s}}{1105920 \\mu^{6}} - \\frac{e^{- 9 \\mu s}}{1451520 \\mu^{6}} + \\frac{e^{- 16 \\mu s}}{2580480 \\mu^{6}} - \\frac{e^{- \\mu} e^{\\mu s}}{276480 \\mu^{6}} + \\frac{e^{- \\mu}}{276480 \\mu^{6}} + \\frac{e^{- \\mu} e^{- 8 \\mu s}}{1935360 \\mu^{6}} - \\frac{e^{- \\mu} e^{- 15 \\mu s}}{1935360 \\mu^{6}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{1105920 \\mu^{6}} - \\frac{e^{- 4 \\mu}}{691200 \\mu^{6}} + \\frac{e^{- 4 \\mu} e^{- 5 \\mu s}}{2419200 \\mu^{6}} + \\frac{e^{- 4 \\mu} e^{- 12 \\mu s}}{7741440 \\mu^{6}} - \\frac{e^{- 9 \\mu} e^{9 \\mu s}}{1451520 \\mu^{6}} + \\frac{e^{- 9 \\mu} e^{8 \\mu s}}{1935360 \\mu^{6}} + \\frac{e^{- 9 \\mu} e^{5 \\mu s}}{2419200 \\mu^{6}} - \\frac{e^{- 9 \\mu}}{4147200 \\mu^{6}} + \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{2580480 \\mu^{6}} - \\frac{e^{- 16 \\mu} e^{15 \\mu s}}{1935360 \\mu^{6}} + \\frac{e^{- 16 \\mu} e^{12 \\mu s}}{7741440 \\mu^{6}}\\right) \\cos{\\left(6 k x \\right)} + \\left(\\frac{49 s e^{- \\mu s}}{8640 \\mu^{5}} - \\frac{s e^{- 4 \\mu s}}{2304 \\mu^{5}} - \\frac{s e^{- 9 \\mu s}}{6720 \\mu^{5}} - \\frac{s e^{- 16 \\mu s}}{322560 \\mu^{5}} - \\frac{49 s e^{- \\mu} e^{\\mu s}}{8640 \\mu^{5}} - \\frac{s e^{- \\mu} e^{- 3 \\mu s}}{2160 \\mu^{5}} - \\frac{s e^{- \\mu} e^{- 8 \\mu s}}{6912 \\mu^{5}} + \\frac{s e^{- 4 \\mu} e^{4 \\mu s}}{2304 \\mu^{5}} + \\frac{s e^{- 4 \\mu} e^{3 \\mu s}}{2160 \\mu^{5}} + \\frac{s e^{- 9 \\mu} e^{9 \\mu s}}{6720 \\mu^{5}} + \\frac{s e^{- 9 \\mu} e^{8 \\mu s}}{6912 \\mu^{5}} + \\frac{s e^{- 16 \\mu} e^{16 \\mu s}}{322560 \\mu^{5}} + \\frac{7}{3072 \\mu^{5}} - \\frac{e^{- \\mu s}}{360 \\mu^{5}} + \\frac{e^{- 4 \\mu s}}{2880 \\mu^{5}} + \\frac{e^{- 9 \\mu s}}{6720 \\mu^{5}} + \\frac{e^{- 16 \\mu s}}{322560 \\mu^{5}} + \\frac{5 e^{- \\mu} e^{\\mu s}}{1728 \\mu^{5}} - \\frac{25 e^{- \\mu}}{6912 \\mu^{5}} + \\frac{e^{- \\mu} e^{- 3 \\mu s}}{1728 \\mu^{5}} + \\frac{e^{- \\mu} e^{- 8 \\mu s}}{6912 \\mu^{5}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{11520 \\mu^{5}} + \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{8640 \\mu^{5}} - \\frac{e^{- 4 \\mu}}{34560 \\mu^{5}} - \\frac{47}{4608 \\mu^{6}} + \\frac{4727 e^{- \\mu s}}{414720 \\mu^{6}} - \\frac{233 e^{- 4 \\mu s}}{259200 \\mu^{6}} - \\frac{239 e^{- 9 \\mu s}}{806400 \\mu^{6}} - \\frac{e^{- 16 \\mu s}}{322560 \\mu^{6}} + \\frac{4727 e^{- \\mu} e^{\\mu s}}{414720 \\mu^{6}} - \\frac{653 e^{- \\mu}}{51840 \\mu^{6}} + \\frac{931 e^{- \\mu} e^{- 3 \\mu s}}{1036800 \\mu^{6}} + \\frac{1079 e^{- \\mu} e^{- 8 \\mu s}}{3628800 \\mu^{6}} + \\frac{e^{- \\mu} e^{- 15 \\mu s}}{322560 \\mu^{6}} - \\frac{233 e^{- 4 \\mu} e^{4 \\mu s}}{259200 \\mu^{6}} + \\frac{931 e^{- 4 \\mu} e^{3 \\mu s}}{1036800 \\mu^{6}} + \\frac{e^{- 4 \\mu}}{518400 \\mu^{6}} - \\frac{e^{- 4 \\mu} e^{- 5 \\mu s}}{1036800 \\mu^{6}} - \\frac{239 e^{- 9 \\mu} e^{9 \\mu s}}{806400 \\mu^{6}} + \\frac{1079 e^{- 9 \\mu} e^{8 \\mu s}}{3628800 \\mu^{6}} - \\frac{e^{- 9 \\mu} e^{5 \\mu s}}{1036800 \\mu^{6}} - \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{322560 \\mu^{6}} + \\frac{e^{- 16 \\mu} e^{15 \\mu s}}{322560 \\mu^{6}}\\right) \\cos{\\left(4 k x \\right)} + \\left(- \\frac{s^{2}}{32 \\mu^{4}} + \\frac{89 s^{2} e^{- \\mu s}}{576 \\mu^{4}} + \\frac{17 s^{2} e^{- 4 \\mu s}}{2880 \\mu^{4}} + \\frac{89 s^{2} e^{- \\mu} e^{\\mu s}}{576 \\mu^{4}} + \\frac{17 s^{2} e^{- 4 \\mu} e^{4 \\mu s}}{2880 \\mu^{4}} + \\frac{s}{32 \\mu^{4}} - \\frac{11 s e^{- \\mu s}}{72 \\mu^{4}} - \\frac{s e^{- 4 \\mu s}}{90 \\mu^{4}} - \\frac{5 s e^{- \\mu} e^{\\mu s}}{32 \\mu^{4}} - \\frac{s e^{- 4 \\mu} e^{4 \\mu s}}{1440 \\mu^{4}} - \\frac{3}{64 \\mu^{4}} + \\frac{e^{- \\mu s}}{24 \\mu^{4}} + \\frac{e^{- 4 \\mu s}}{192 \\mu^{4}} + \\frac{25 e^{- \\mu} e^{\\mu s}}{576 \\mu^{4}} - \\frac{25 e^{- \\mu}}{576 \\mu^{4}} + \\frac{5819 s e^{- \\mu s}}{6912 \\mu^{5}} + \\frac{379 s e^{- 4 \\mu s}}{19200 \\mu^{5}} - \\frac{s e^{- 9 \\mu s}}{4800 \\mu^{5}} - \\frac{5819 s e^{- \\mu} e^{\\mu s}}{6912 \\mu^{5}} + \\frac{13 s e^{- \\mu} e^{- 3 \\mu s}}{1728 \\mu^{5}} - \\frac{s e^{- \\mu} e^{- 8 \\mu s}}{6912 \\mu^{5}} - \\frac{379 s e^{- 4 \\mu} e^{4 \\mu s}}{19200 \\mu^{5}} - \\frac{13 s e^{- 4 \\mu} e^{3 \\mu s}}{1728 \\mu^{5}} + \\frac{s e^{- 9 \\mu} e^{9 \\mu s}}{4800 \\mu^{5}} + \\frac{s e^{- 9 \\mu} e^{8 \\mu s}}{6912 \\mu^{5}} + \\frac{323}{768 \\mu^{5}} - \\frac{347 e^{- \\mu s}}{864 \\mu^{5}} - \\frac{3311 e^{- 4 \\mu s}}{172800 \\mu^{5}} + \\frac{e^{- 9 \\mu s}}{4800 \\mu^{5}} + \\frac{3043 e^{- \\mu} e^{\\mu s}}{6912 \\mu^{5}} - \\frac{83 e^{- \\mu}}{192 \\mu^{5}} - \\frac{7 e^{- \\mu} e^{- 3 \\mu s}}{864 \\mu^{5}} + \\frac{e^{- \\mu} e^{- 8 \\mu s}}{6912 \\mu^{5}} + \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{1728 \\mu^{5}} - \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{1728 \\mu^{5}} - \\frac{52799}{36864 \\mu^{6}} + \\frac{145679 e^{- \\mu s}}{103680 \\mu^{6}} + \\frac{91379 e^{- 4 \\mu s}}{3317760 \\mu^{6}} - \\frac{233 e^{- 9 \\mu s}}{645120 \\mu^{6}} + \\frac{e^{- 16 \\mu s}}{2580480 \\mu^{6}} + \\frac{145679 e^{- \\mu} e^{\\mu s}}{103680 \\mu^{6}} - \\frac{571411 e^{- \\mu}}{414720 \\mu^{6}} - \\frac{179 e^{- \\mu} e^{- 3 \\mu s}}{6480 \\mu^{6}} + \\frac{2117 e^{- \\mu} e^{- 8 \\mu s}}{5806080 \\mu^{6}} - \\frac{e^{- \\mu} e^{- 15 \\mu s}}{1935360 \\mu^{6}} + \\frac{91379 e^{- 4 \\mu} e^{4 \\mu s}}{3317760 \\mu^{6}} - \\frac{179 e^{- 4 \\mu} e^{3 \\mu s}}{6480 \\mu^{6}} + \\frac{7 e^{- 4 \\mu}}{82944 \\mu^{6}} - \\frac{e^{- 4 \\mu} e^{- 5 \\mu s}}{290304 \\mu^{6}} + \\frac{e^{- 4 \\mu} e^{- 12 \\mu s}}{7741440 \\mu^{6}} - \\frac{233 e^{- 9 \\mu} e^{9 \\mu s}}{645120 \\mu^{6}} + \\frac{2117 e^{- 9 \\mu} e^{8 \\mu s}}{5806080 \\mu^{6}} - \\frac{e^{- 9 \\mu} e^{5 \\mu s}}{290304 \\mu^{6}} + \\frac{e^{- 16 \\mu} e^{16 \\mu s}}{2580480 \\mu^{6}} - \\frac{e^{- 16 \\mu} e^{15 \\mu s}}{1935360 \\mu^{6}} + \\frac{e^{- 16 \\mu} e^{12 \\mu s}}{7741440 \\mu^{6}}\\right) \\cos{\\left(2 k x \\right)} + \\frac{1}{48 \\mu^{3}} + \\frac{121 s^{2} e^{- \\mu s}}{288 \\mu^{4}} + \\frac{121 s^{2} e^{- \\mu} e^{\\mu s}}{288 \\mu^{4}} - \\frac{11 s e^{- \\mu s}}{24 \\mu^{4}} - \\frac{55 s e^{- \\mu} e^{\\mu s}}{144 \\mu^{4}} - \\frac{19}{64 \\mu^{4}} + \\frac{e^{- \\mu s}}{8 \\mu^{4}} + \\frac{25 e^{- \\mu} e^{\\mu s}}{288 \\mu^{4}} - \\frac{25 e^{- \\mu}}{576 \\mu^{4}} + \\frac{7481 s e^{- \\mu s}}{3456 \\mu^{5}} - \\frac{s e^{- 4 \\mu s}}{270 \\mu^{5}} - \\frac{7481 s e^{- \\mu} e^{\\mu s}}{3456 \\mu^{5}} - \\frac{23 s e^{- \\mu} e^{- 3 \\mu s}}{8640 \\mu^{5}} + \\frac{s e^{- 4 \\mu} e^{4 \\mu s}}{270 \\mu^{5}} + \\frac{23 s e^{- 4 \\mu} e^{3 \\mu s}}{8640 \\mu^{5}} + \\frac{4163}{2304 \\mu^{5}} - \\frac{167 e^{- \\mu s}}{144 \\mu^{5}} + \\frac{e^{- 4 \\mu s}}{288 \\mu^{5}} + \\frac{3473 e^{- \\mu} e^{\\mu s}}{3456 \\mu^{5}} - \\frac{4243 e^{- \\mu}}{6912 \\mu^{5}} + \\frac{5 e^{- \\mu} e^{- 3 \\mu s}}{1728 \\mu^{5}} - \\frac{e^{- 4 \\mu} e^{4 \\mu s}}{4320 \\mu^{5}} + \\frac{e^{- 4 \\mu} e^{3 \\mu s}}{4320 \\mu^{5}} - \\frac{e^{- 4 \\mu}}{34560 \\mu^{5}} - \\frac{31283}{6912 \\mu^{6}} + \\frac{96431 e^{- \\mu s}}{27648 \\mu^{6}} - \\frac{139 e^{- 4 \\mu s}}{21600 \\mu^{6}} + \\frac{19 e^{- 9 \\mu s}}{2073600 \\mu^{6}} + \\frac{96431 e^{- \\mu} e^{\\mu s}}{27648 \\mu^{6}} - \\frac{406391 e^{- \\mu}}{165888 \\mu^{6}} + \\frac{6737 e^{- \\mu} e^{- 3 \\mu s}}{1036800 \\mu^{6}} - \\frac{e^{- \\mu} e^{- 8 \\mu s}}{86400 \\mu^{6}} - \\frac{139 e^{- 4 \\mu} e^{4 \\mu s}}{21600 \\mu^{6}} + \\frac{6737 e^{- 4 \\mu} e^{3 \\mu s}}{1036800 \\mu^{6}} - \\frac{31 e^{- 4 \\mu}}{518400 \\mu^{6}} + \\frac{e^{- 4 \\mu} e^{- 5 \\mu s}}{345600 \\mu^{6}} + \\frac{19 e^{- 9 \\mu} e^{9 \\mu s}}{2073600 \\mu^{6}} - \\frac{e^{- 9 \\mu} e^{8 \\mu s}}{86400 \\mu^{6}} + \\frac{e^{- 9 \\mu} e^{5 \\mu s}}{345600 \\mu^{6}} - \\frac{e^{- 9 \\mu}}{4147200 \\mu^{6}}\\right)$"
          },
          "metadata": {}
        },
        {
          "output_type": "display_data",
          "data": {
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ],
            "text/html": [
              "<div style='height:10px'></div>"
            ]
          },
          "metadata": {}
        }
      ],
      "source": [
        "display(Markdown(\"## Substitution and truncation of sixth-order spatial contributions\"))\n",
        "display(Markdown(\"This block substitutes the solved coefficient functions into the spatial-mode contributions \"\n",
        "    \"and keeps terms up to sixth order. No spatial averaging is performed in this block.\"))\n",
        "\n",
        "# 1. Define substitution dictionary\n",
        "\n",
        "subs_dict_6th = {\n",
        "    a1: sol_a1, a2: sol_a2,\n",
        "    b0: sol_b0, b1: sol_b1, b2: sol_b2, b3: sol_b3, b4: sol_b4,\n",
        "    c0: sol_c0, c1: sol_c1, c2: sol_c2, c3: sol_c3, c4: sol_c4, c5: sol_c5, c6: sol_c6,\n",
        "    d0: sol_d0, d1: sol_d1, d2: sol_d2, d3: sol_d3, d4: sol_d4,\n",
        "    l0: sol_l0, l1: sol_l1, l2: sol_l2,\n",
        "    m0: sol_m0}\n",
        "\n",
        "\n",
        "# 2. Initialize storage\n",
        "\n",
        "# S_spatial_6_solved[i] stores the full spatial expression after substitution and truncation.\n",
        "S_spatial_6_solved = {}\n",
        "\n",
        "# 3. Set display option\n",
        "show_spatial_contribution = True\n",
        "\n",
        "# 4. Substitute, truncate, and collect\n",
        "display(Markdown(\"### Substitute and truncate order by order\"))\n",
        "\n",
        "for i in range(7):\n",
        "    display(Markdown(f\"#### Order {i}\"))\n",
        "\n",
        "    # Substitute solved coefficient functions.\n",
        "    t = S_spatial_6[i].subs(subs_dict_6th)\n",
        "    # Keep only terms up to sixth order.\n",
        "    t = truncate_weighted_order_CD(t, 6)\n",
        "\n",
        "    # Collect amplitude powers and spatial harmonics for readability.\n",
        "    t = collect_amplitudes_6th(t)\n",
        "    t = sp.collect(t, harmonic_list)\n",
        "    S_spatial_6_solved[i] = t\n",
        "\n",
        "    if show_spatial_contribution:\n",
        "        display(Markdown(\"Spatial contribution after substitution and truncation:\"))\n",
        "        display(sp.Eq(sp.Symbol(rf\"S_{{{i}}}(x,s)\"),S_spatial_6_solved[i]))\n",
        "\n",
        "    display(HTML(\"<div style='height:10px'></div>\"))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "Zo1Sxz8Qx6SX"
      },
      "source": [
        "##15.Assembled star-polymer contribution $T$\n",
        "\n",
        "After obtaining the single arm-pair contribution $S$, the full $\\mathrm{A}_n\\mathrm{B}_n$ star polymer is constructed by assembling $n$ identical A-B arm pairs at the junction. Therefore, the star-polymer integrand is\n",
        "\n",
        "$$\n",
        "T(x,s;n)=S(x,s)^n.\n",
        "$$\n",
        "\n",
        "The single-pair contribution is expanded as\n",
        "\n",
        "$$\n",
        "S(x,s)=1+S_1+S_2+\\cdots+S_6+O(7),\n",
        "$$\n",
        "\n",
        "where $S_r$ denotes the contribution generated at perturbative insertion order $r$. The assembled star-polymer contribution is then expanded as\n",
        "\n",
        "$$\n",
        "T(x,s;n)=1+T_1+T_2+\\cdots+T_6+O(7).\n",
        "$$\n",
        "\n",
        "The terms $T_r$ are not simply equal to $n S_r$.\n",
        "They also contain combinatorial contributions from products of lower-order $S_i$ terms because\n",
        "\n",
        "$$\n",
        "T(x,s;n)\\approx \\left(1+\\sum_{r=1}^{6}S_r\\right)^n.\n",
        "$$\n",
        "\n",
        "Keeping terms up to sixth order gives\n",
        "\n",
        "$$\n",
        "T_1=nS_1,\n",
        "$$\n",
        "\n",
        "$$\n",
        "T_2=nS_2+\\binom{n}{2}S_1^2,\n",
        "$$\n",
        "\n",
        "$$\n",
        "T_3=nS_3+2\\binom{n}{2}S_1S_2+\\binom{n}{3}S_1^3,\n",
        "$$\n",
        "\n",
        "$$\n",
        "T_4\n",
        "=\n",
        "nS_4\n",
        "+\\binom{n}{2}\\left(2S_1S_3+S_2^2\\right)\n",
        "+\\binom{n}{3}\\left(3S_1^2S_2\\right)\n",
        "+\\binom{n}{4}S_1^4,\n",
        "$$\n",
        "\n",
        "$$\n",
        "T_5\n",
        "=\n",
        "nS_5\n",
        "+\\binom{n}{2}\\left(2S_1S_4+2S_2S_3\\right)\n",
        "+\\binom{n}{3}\\left(3S_1^2S_3+3S_1S_2^2\\right)\n",
        "+\\binom{n}{4}\\left(4S_1^3S_2\\right)\n",
        "+\\binom{n}{5}S_1^5,\n",
        "$$\n",
        "\n",
        "$$\n",
        "\\begin{aligned}\n",
        "T_6\n",
        "={}&\n",
        "nS_6\n",
        "+\\binom{n}{2}\\left(2S_1S_5+2S_2S_4+S_3^2\\right) \\\\\n",
        "&+\\binom{n}{3}\\left(3S_1^2S_4+6S_1S_2S_3+S_2^3\\right) \\\\\n",
        "&+\\binom{n}{4}\\left(4S_1^3S_3+6S_1^2S_2^2\\right) \\\\\n",
        "&+\\binom{n}{5}\\left(5S_1^4S_2\\right)\n",
        "+\\binom{n}{6}S_1^6.\n",
        "\\end{aligned}\n",
        "$$\n",
        "\n",
        "Thus, $S_r$ describes the perturbative contribution from a single A-B arm pair, while $T_r$ describes the contribution after assembling $n$ arm pairs into the full star polymer.\n",
        "\n",
        "Finally, the total partition function is obtained by spatially averaging the assembled contribution over one lamellar period:\n",
        "\n",
        "$$\n",
        "Q=\\langle T(x,s;n)\\rangle.\n",
        "$$\n",
        "\n",
        "Only the constant mode survives this spatial average, so the following cells extract the constant part of each $T_r$.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "colab": {
          "base_uri": "https://localhost:8080/",
          "height": 993
        },
        "id": "mEtbWFCzeYZI",
        "outputId": "8f93229d-85bb-488a-ac05-7645f5f64f17"
      },
      "outputs": [
        {
          "data": {
            "text/markdown": "## Spatial average of $T$ contributions up to sixth order",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "This block constructs $T$ contributions from the solved spatial-mode $S$ contributions and extracts their spatial averages up to sixth order.",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "The input spatial-mode contributions are:",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/latex": "$\\displaystyle S_{i}(x,s)$",
            "text/plain": [
              "S_{i}(x,s)"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "The output quantities are:",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/latex": "$\\displaystyle \\left\\langle T_{i}(x,s;n)\\right\\rangle$",
            "text/plain": [
              "\\left\\langle T_{i}(x,s;n)\\right\\rangle"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "### Perform spatial averaging",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "#### Order 0",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/latex": "$\\displaystyle \\left\\langle T_{0}(x,s;n)\\right\\rangle = 1$",
            "text/plain": [
              "Eq(\\left\\langle T_{0}(x,s;n)\\right\\rangle, 1)"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/html": [
              "<div style='height:8px'></div>"
            ],
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "#### Order 1",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/latex": "$\\displaystyle \\left\\langle T_{1}(x,s;n)\\right\\rangle = 0$",
            "text/plain": [
              "Eq(\\left\\langle T_{1}(x,s;n)\\right\\rangle, 0)"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/html": [
              "<div style='height:8px'></div>"
            ],
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "#### Order 2",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/latex": "$\\displaystyle \\left\\langle T_{2}(x,s;n)\\right\\rangle = n^{2} \\left(\\frac{C^{2} e^{- 2 \\mu s}}{4 \\mu^{2}} - \\frac{C^{2} e^{- \\mu}}{2 \\mu^{2}} + \\frac{C^{2} e^{- 2 \\mu} e^{2 \\mu s}}{4 \\mu^{2}} + \\frac{D^{2}}{16 \\mu^{2}} - \\frac{D^{2} e^{- 4 \\mu s}}{16 \\mu^{2}} + \\frac{D^{2} e^{- 8 \\mu s}}{64 \\mu^{2}} - \\frac{D^{2} e^{- 4 \\mu} e^{4 \\mu s}}{16 \\mu^{2}} + \\frac{D^{2} e^{- 4 \\mu}}{32 \\mu^{2}} + \\frac{D^{2} e^{- 8 \\mu} e^{8 \\mu s}}{64 \\mu^{2}}\\right) + n \\left(\\frac{C^{2}}{2 \\mu} - \\frac{3 C^{2}}{2 \\mu^{2}} + \\frac{C^{2} e^{- \\mu s}}{\\mu^{2}} - \\frac{C^{2} e^{- 2 \\mu s}}{4 \\mu^{2}} + \\frac{C^{2} e^{- \\mu} e^{\\mu s}}{\\mu^{2}} - \\frac{C^{2} e^{- 2 \\mu} e^{2 \\mu s}}{4 \\mu^{2}} + \\frac{D^{2}}{8 \\mu} - \\frac{3 D^{2}}{32 \\mu^{2}} + \\frac{D^{2} e^{- 4 \\mu s}}{16 \\mu^{2}} - \\frac{D^{2} e^{- 8 \\mu s}}{64 \\mu^{2}} + \\frac{D^{2} e^{- 4 \\mu} e^{4 \\mu s}}{16 \\mu^{2}} - \\frac{D^{2} e^{- 8 \\mu} e^{8 \\mu s}}{64 \\mu^{2}}\\right)$",
            "text/plain": [
              "Eq(\\left\\langle T_{2}(x,s;n)\\right\\rangle, n**2*(C**2*exp(-2*mu*s)/(4*mu**2) - C**2*exp(-mu)/(2*mu**2) + C**2*exp(-2*mu)*exp(2*mu*s)/(4*mu**2) + D**2/(16*mu**2) - D**2*exp(-4*mu*s)/(16*mu**2) + D**2*exp(-8*mu*s)/(64*mu**2) - D**2*exp(-4*mu)*exp(4*mu*s)/(16*mu**2) + D**2*exp(-4*mu)/(32*mu**2) + D**2*exp(-8*mu)*exp(8*mu*s)/(64*mu**2)) + n*(C**2/(2*mu) - 3*C**2/(2*mu**2) + C**2*exp(-mu*s)/mu**2 - C**2*exp(-2*mu*s)/(4*mu**2) + C**2*exp(-mu)*exp(mu*s)/mu**2 - C**2*exp(-2*mu)*exp(2*mu*s)/(4*mu**2) + D**2/(8*mu) - 3*D**2/(32*mu**2) + D**2*exp(-4*mu*s)/(16*mu**2) - D**2*exp(-8*mu*s)/(64*mu**2) + D**2*exp(-4*mu)*exp(4*mu*s)/(16*mu**2) - D**2*exp(-8*mu)*exp(8*mu*s)/(64*mu**2)))"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/html": [
              "<div style='height:8px'></div>"
            ],
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "#### Order 3",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/latex": "$\\displaystyle \\left\\langle T_{3}(x,s;n)\\right\\rangle = n^{3} \\left(- \\frac{C^{2} D e^{- 2 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D e^{- 6 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D e^{- \\mu}}{8 \\mu^{3}} - \\frac{C^{2} D e^{- \\mu} e^{- 4 \\mu s}}{16 \\mu^{3}} - \\frac{C^{2} D e^{- 2 \\mu} e^{2 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D e^{- 2 \\mu} e^{- 2 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu} e^{2 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D e^{- 5 \\mu} e^{4 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D e^{- 6 \\mu} e^{6 \\mu s}}{32 \\mu^{3}}\\right) + n^{2} \\left(- \\frac{C^{2} D s e^{- 2 \\mu s}}{4 \\mu^{2}} + \\frac{C^{2} D s e^{- 2 \\mu} e^{2 \\mu s}}{4 \\mu^{2}} + \\frac{C^{2} D e^{- \\mu}}{4 \\mu^{2}} - \\frac{C^{2} D e^{- 2 \\mu} e^{2 \\mu s}}{4 \\mu^{2}} + \\frac{C^{2} D}{16 \\mu^{3}} - \\frac{C^{2} D e^{- \\mu s}}{12 \\mu^{3}} - \\frac{5 C^{2} D e^{- 2 \\mu s}}{24 \\mu^{3}} - \\frac{C^{2} D e^{- 4 \\mu s}}{24 \\mu^{3}} + \\frac{C^{2} D e^{- 5 \\mu s}}{8 \\mu^{3}} - \\frac{3 C^{2} D e^{- 6 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D e^{- 8 \\mu s}}{192 \\mu^{3}} - \\frac{C^{2} D e^{- \\mu} e^{\\mu s}}{12 \\mu^{3}} + \\frac{13 C^{2} D e^{- \\mu}}{24 \\mu^{3}} - \\frac{C^{2} D e^{- \\mu} e^{- 3 \\mu s}}{24 \\mu^{3}} + \\frac{C^{2} D e^{- \\mu} e^{- 4 \\mu s}}{16 \\mu^{3}} - \\frac{5 C^{2} D e^{- 2 \\mu} e^{2 \\mu s}}{24 \\mu^{3}} - \\frac{C^{2} D e^{- 2 \\mu} e^{- 2 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{24 \\mu^{3}} - \\frac{C^{2} D e^{- 4 \\mu} e^{3 \\mu s}}{24 \\mu^{3}} - \\frac{C^{2} D e^{- 4 \\mu} e^{2 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu}}{96 \\mu^{3}} + \\frac{C^{2} D e^{- 5 \\mu} e^{5 \\mu s}}{8 \\mu^{3}} + \\frac{C^{2} D e^{- 5 \\mu} e^{4 \\mu s}}{16 \\mu^{3}} - \\frac{3 C^{2} D e^{- 6 \\mu} e^{6 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D e^{- 8 \\mu} e^{8 \\mu s}}{192 \\mu^{3}}\\right) + n \\left(- \\frac{C^{2} D s e^{- \\mu s}}{2 \\mu^{2}} + \\frac{C^{2} D s e^{- 2 \\mu s}}{4 \\mu^{2}} + \\frac{C^{2} D s e^{- \\mu} e^{\\mu s}}{2 \\mu^{2}} - \\frac{C^{2} D s e^{- 2 \\mu} e^{2 \\mu s}}{4 \\mu^{2}} - \\frac{3 C^{2} D}{8 \\mu^{2}} - \\frac{C^{2} D e^{- \\mu} e^{\\mu s}}{2 \\mu^{2}} + \\frac{C^{2} D e^{- 2 \\mu} e^{2 \\mu s}}{4 \\mu^{2}} + \\frac{59 C^{2} D}{32 \\mu^{3}} - \\frac{29 C^{2} D e^{- \\mu s}}{24 \\mu^{3}} + \\frac{13 C^{2} D e^{- 2 \\mu s}}{48 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu s}}{12 \\mu^{3}} - \\frac{C^{2} D e^{- 5 \\mu s}}{8 \\mu^{3}} + \\frac{C^{2} D e^{- 6 \\mu s}}{16 \\mu^{3}} - \\frac{C^{2} D e^{- 8 \\mu s}}{192 \\mu^{3}} - \\frac{29 C^{2} D e^{- \\mu} e^{\\mu s}}{24 \\mu^{3}} + \\frac{13 C^{2} D e^{- 2 \\mu} e^{2 \\mu s}}{48 \\mu^{3}} + \\frac{C^{2} D e^{- 4 \\mu} e^{4 \\mu s}}{12 \\mu^{3}} - \\frac{C^{2} D e^{- 5 \\mu} e^{5 \\mu s}}{8 \\mu^{3}} + \\frac{C^{2} D e^{- 6 \\mu} e^{6 \\mu s}}{16 \\mu^{3}} - \\frac{C^{2} D e^{- 8 \\mu} e^{8 \\mu s}}{192 \\mu^{3}}\\right)$",
            "text/plain": [
              "Eq(\\left\\langle T_{3}(x,s;n)\\right\\rangle, n**3*(-C**2*D*exp(-2*mu*s)/(16*mu**3) + C**2*D*exp(-6*mu*s)/(32*mu**3) + C**2*D*exp(-mu)/(8*mu**3) - C**2*D*exp(-mu)*exp(-4*mu*s)/(16*mu**3) - C**2*D*exp(-2*mu)*exp(2*mu*s)/(16*mu**3) + C**2*D*exp(-2*mu)*exp(-2*mu*s)/(32*mu**3) + C**2*D*exp(-4*mu)*exp(2*mu*s)/(32*mu**3) - C**2*D*exp(-5*mu)*exp(4*mu*s)/(16*mu**3) + C**2*D*exp(-6*mu)*exp(6*mu*s)/(32*mu**3)) + n**2*(-C**2*D*s*exp(-2*mu*s)/(4*mu**2) + C**2*D*s*exp(-2*mu)*exp(2*mu*s)/(4*mu**2) + C**2*D*exp(-mu)/(4*mu**2) - C**2*D*exp(-2*mu)*exp(2*mu*s)/(4*mu**2) + C**2*D/(16*mu**3) - C**2*D*exp(-mu*s)/(12*mu**3) - 5*C**2*D*exp(-2*mu*s)/(24*mu**3) - C**2*D*exp(-4*mu*s)/(24*mu**3) + C**2*D*exp(-5*mu*s)/(8*mu**3) - 3*C**2*D*exp(-6*mu*s)/(32*mu**3) + C**2*D*exp(-8*mu*s)/(192*mu**3) - C**2*D*exp(-mu)*exp(mu*s)/(12*mu**3) + 13*C**2*D*exp(-mu)/(24*mu**3) - C**2*D*exp(-mu)*exp(-3*mu*s)/(24*mu**3) + C**2*D*exp(-mu)*exp(-4*mu*s)/(16*mu**3) - 5*C**2*D*exp(-2*mu)*exp(2*mu*s)/(24*mu**3) - C**2*D*exp(-2*mu)*exp(-2*mu*s)/(32*mu**3) - C**2*D*exp(-4*mu)*exp(4*mu*s)/(24*mu**3) - C**2*D*exp(-4*mu)*exp(3*mu*s)/(24*mu**3) - C**2*D*exp(-4*mu)*exp(2*mu*s)/(32*mu**3) + C**2*D*exp(-4*mu)/(96*mu**3) + C**2*D*exp(-5*mu)*exp(5*mu*s)/(8*mu**3) + C**2*D*exp(-5*mu)*exp(4*mu*s)/(16*mu**3) - 3*C**2*D*exp(-6*mu)*exp(6*mu*s)/(32*mu**3) + C**2*D*exp(-8*mu)*exp(8*mu*s)/(192*mu**3)) + n*(-C**2*D*s*exp(-mu*s)/(2*mu**2) + C**2*D*s*exp(-2*mu*s)/(4*mu**2) + C**2*D*s*exp(-mu)*exp(mu*s)/(2*mu**2) - C**2*D*s*exp(-2*mu)*exp(2*mu*s)/(4*mu**2) - 3*C**2*D/(8*mu**2) - C**2*D*exp(-mu)*exp(mu*s)/(2*mu**2) + C**2*D*exp(-2*mu)*exp(2*mu*s)/(4*mu**2) + 59*C**2*D/(32*mu**3) - 29*C**2*D*exp(-mu*s)/(24*mu**3) + 13*C**2*D*exp(-2*mu*s)/(48*mu**3) + C**2*D*exp(-4*mu*s)/(12*mu**3) - C**2*D*exp(-5*mu*s)/(8*mu**3) + C**2*D*exp(-6*mu*s)/(16*mu**3) - C**2*D*exp(-8*mu*s)/(192*mu**3) - 29*C**2*D*exp(-mu)*exp(mu*s)/(24*mu**3) + 13*C**2*D*exp(-2*mu)*exp(2*mu*s)/(48*mu**3) + C**2*D*exp(-4*mu)*exp(4*mu*s)/(12*mu**3) - C**2*D*exp(-5*mu)*exp(5*mu*s)/(8*mu**3) + C**2*D*exp(-6*mu)*exp(6*mu*s)/(16*mu**3) - C**2*D*exp(-8*mu)*exp(8*mu*s)/(192*mu**3)))"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/html": [
              "<div style='height:8px'></div>"
            ],
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "#### Order 4",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/latex": "$\\displaystyle \\left\\langle T_{4}(x,s;n)\\right\\rangle = n^{4} \\left(\\frac{C^{4} e^{- 4 \\mu s}}{64 \\mu^{4}} - \\frac{C^{4} e^{- \\mu} e^{- 2 \\mu s}}{16 \\mu^{4}} + \\frac{3 C^{4} e^{- 2 \\mu}}{32 \\mu^{4}} - \\frac{C^{4} e^{- 3 \\mu} e^{2 \\mu s}}{16 \\mu^{4}} + \\frac{C^{4} e^{- 4 \\mu} e^{4 \\mu s}}{64 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 2 \\mu s}}{64 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 6 \\mu s}}{64 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 10 \\mu s}}{256 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- \\mu}}{32 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{- 4 \\mu s}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- \\mu} e^{- 8 \\mu s}}{128 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{64 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{- 2 \\mu s}}{64 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{- 6 \\mu s}}{256 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{2 \\mu s}}{64 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{- 2 \\mu s}}{128 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{4 \\mu s}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 5 \\mu}}{64 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 6 \\mu} e^{6 \\mu s}}{64 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 6 \\mu} e^{2 \\mu s}}{128 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 8 \\mu} e^{6 \\mu s}}{256 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 9 \\mu} e^{8 \\mu s}}{128 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 10 \\mu} e^{10 \\mu s}}{256 \\mu^{4}}\\right) + n^{3} \\left(\\frac{C^{4} e^{- 2 \\mu s}}{8 \\mu^{3}} - \\frac{C^{4} e^{- \\mu}}{4 \\mu^{3}} + \\frac{C^{4} e^{- 2 \\mu} e^{2 \\mu s}}{8 \\mu^{3}} - \\frac{13 C^{4} e^{- 2 \\mu s}}{32 \\mu^{4}} + \\frac{7 C^{4} e^{- 3 \\mu s}}{24 \\mu^{4}} - \\frac{3 C^{4} e^{- 4 \\mu s}}{32 \\mu^{4}} + \\frac{C^{4} e^{- 6 \\mu s}}{192 \\mu^{4}} + \\frac{13 C^{4} e^{- \\mu}}{16 \\mu^{4}} - \\frac{7 C^{4} e^{- \\mu} e^{- \\mu s}}{24 \\mu^{4}} + \\frac{3 C^{4} e^{- \\mu} e^{- 2 \\mu s}}{16 \\mu^{4}} - \\frac{C^{4} e^{- \\mu} e^{- 4 \\mu s}}{96 \\mu^{4}} - \\frac{13 C^{4} e^{- 2 \\mu} e^{2 \\mu s}}{32 \\mu^{4}} - \\frac{7 C^{4} e^{- 2 \\mu} e^{\\mu s}}{24 \\mu^{4}} - \\frac{3 C^{4} e^{- 2 \\mu}}{16 \\mu^{4}} + \\frac{C^{4} e^{- 2 \\mu} e^{- 2 \\mu s}}{192 \\mu^{4}} + \\frac{7 C^{4} e^{- 3 \\mu} e^{3 \\mu s}}{24 \\mu^{4}} + \\frac{3 C^{4} e^{- 3 \\mu} e^{2 \\mu s}}{16 \\mu^{4}} - \\frac{3 C^{4} e^{- 4 \\mu} e^{4 \\mu s}}{32 \\mu^{4}} + \\frac{C^{4} e^{- 4 \\mu} e^{2 \\mu s}}{192 \\mu^{4}} - \\frac{C^{4} e^{- 5 \\mu} e^{4 \\mu s}}{96 \\mu^{4}} + \\frac{C^{4} e^{- 6 \\mu} e^{6 \\mu s}}{192 \\mu^{4}} + \\frac{C^{2} D^{2} s e^{- 2 \\mu s}}{16 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 6 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 2 \\mu} e^{2 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 2 \\mu} e^{- 2 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 4 \\mu} e^{2 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 6 \\mu} e^{6 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D^{2}}{32 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 2 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 4 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 8 \\mu s}}{128 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- \\mu}}{8 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{- 4 \\mu s}}{32 \\mu^{3}} + \\frac{3 C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{- 2 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{4 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 4 \\mu}}{64 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{4 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 6 \\mu} e^{6 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 8 \\mu} e^{8 \\mu s}}{128 \\mu^{3}} - \\frac{3 C^{2} D^{2}}{32 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- \\mu s}}{16 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 2 \\mu s}}{384 \\mu^{4}} + \\frac{3 C^{2} D^{2} e^{- 4 \\mu s}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 5 \\mu s}}{12 \\mu^{4}} + \\frac{17 C^{2} D^{2} e^{- 6 \\mu s}}{384 \\mu^{4}} - \\frac{3 C^{2} D^{2} e^{- 8 \\mu s}}{128 \\mu^{4}} + \\frac{5 C^{2} D^{2} e^{- 9 \\mu s}}{192 \\mu^{4}} - \\frac{3 C^{2} D^{2} e^{- 10 \\mu s}}{128 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{\\mu s}}{16 \\mu^{4}} - \\frac{5 C^{2} D^{2} e^{- \\mu}}{192 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- \\mu} e^{- 3 \\mu s}}{24 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- \\mu} e^{- 4 \\mu s}}{24 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{- 7 \\mu s}}{192 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{- 8 \\mu s}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{384 \\mu^{4}} + \\frac{11 C^{2} D^{2} e^{- 2 \\mu} e^{- 2 \\mu s}}{384 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{- 6 \\mu s}}{64 \\mu^{4}} + \\frac{3 C^{2} D^{2} e^{- 4 \\mu} e^{4 \\mu s}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{3 \\mu s}}{24 \\mu^{4}} + \\frac{11 C^{2} D^{2} e^{- 4 \\mu} e^{2 \\mu s}}{384 \\mu^{4}} - \\frac{3 C^{2} D^{2} e^{- 4 \\mu}}{64 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{- \\mu s}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{- 2 \\mu s}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{5 \\mu s}}{12 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{4 \\mu s}}{24 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{\\mu s}}{32 \\mu^{4}} + \\frac{3 C^{2} D^{2} e^{- 5 \\mu}}{64 \\mu^{4}} + \\frac{17 C^{2} D^{2} e^{- 6 \\mu} e^{6 \\mu s}}{384 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 6 \\mu} e^{2 \\mu s}}{32 \\mu^{4}} - \\frac{3 C^{2} D^{2} e^{- 8 \\mu} e^{8 \\mu s}}{128 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 8 \\mu} e^{7 \\mu s}}{192 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 8 \\mu} e^{6 \\mu s}}{64 \\mu^{4}} + \\frac{5 C^{2} D^{2} e^{- 9 \\mu} e^{9 \\mu s}}{192 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 9 \\mu} e^{8 \\mu s}}{32 \\mu^{4}} - \\frac{3 C^{2} D^{2} e^{- 10 \\mu} e^{10 \\mu s}}{128 \\mu^{4}}\\right) + n^{2} \\left(\\frac{C^{4}}{8 \\mu^{2}} - \\frac{11 C^{4} s e^{- 2 \\mu s}}{24 \\mu^{3}} + \\frac{11 C^{4} s e^{- 2 \\mu} e^{2 \\mu s}}{24 \\mu^{3}} - \\frac{3 C^{4}}{4 \\mu^{3}} + \\frac{C^{4} e^{- \\mu s}}{2 \\mu^{3}} - \\frac{C^{4} e^{- 2 \\mu s}}{8 \\mu^{3}} + \\frac{C^{4} e^{- \\mu} e^{\\mu s}}{2 \\mu^{3}} + \\frac{11 C^{4} e^{- \\mu}}{24 \\mu^{3}} - \\frac{7 C^{4} e^{- 2 \\mu} e^{2 \\mu s}}{12 \\mu^{3}} + \\frac{73 C^{4}}{64 \\mu^{4}} - \\frac{37 C^{4} e^{- \\mu s}}{24 \\mu^{4}} + \\frac{91 C^{4} e^{- 2 \\mu s}}{72 \\mu^{4}} - \\frac{7 C^{4} e^{- 3 \\mu s}}{8 \\mu^{4}} + \\frac{C^{4} e^{- 4 \\mu s}}{6 \\mu^{4}} + \\frac{C^{4} e^{- 5 \\mu s}}{48 \\mu^{4}} - \\frac{C^{4} e^{- 6 \\mu s}}{64 \\mu^{4}} + \\frac{C^{4} e^{- 8 \\mu s}}{2304 \\mu^{4}} - \\frac{37 C^{4} e^{- \\mu} e^{\\mu s}}{24 \\mu^{4}} + \\frac{19 C^{4} e^{- \\mu}}{48 \\mu^{4}} + \\frac{7 C^{4} e^{- \\mu} e^{- \\mu s}}{24 \\mu^{4}} - \\frac{C^{4} e^{- \\mu} e^{- 2 \\mu s}}{8 \\mu^{4}} - \\frac{C^{4} e^{- \\mu} e^{- 3 \\mu s}}{144 \\mu^{4}} + \\frac{C^{4} e^{- \\mu} e^{- 4 \\mu s}}{96 \\mu^{4}} + \\frac{91 C^{4} e^{- 2 \\mu} e^{2 \\mu s}}{72 \\mu^{4}} + \\frac{7 C^{4} e^{- 2 \\mu} e^{\\mu s}}{24 \\mu^{4}} + \\frac{3 C^{4} e^{- 2 \\mu}}{32 \\mu^{4}} - \\frac{C^{4} e^{- 2 \\mu} e^{- 2 \\mu s}}{192 \\mu^{4}} - \\frac{7 C^{4} e^{- 3 \\mu} e^{3 \\mu s}}{8 \\mu^{4}} - \\frac{C^{4} e^{- 3 \\mu} e^{2 \\mu s}}{8 \\mu^{4}} + \\frac{C^{4} e^{- 4 \\mu} e^{4 \\mu s}}{6 \\mu^{4}} - \\frac{C^{4} e^{- 4 \\mu} e^{3 \\mu s}}{144 \\mu^{4}} - \\frac{C^{4} e^{- 4 \\mu} e^{2 \\mu s}}{192 \\mu^{4}} + \\frac{C^{4} e^{- 4 \\mu}}{1152 \\mu^{4}} + \\frac{C^{4} e^{- 5 \\mu} e^{5 \\mu s}}{48 \\mu^{4}} + \\frac{C^{4} e^{- 5 \\mu} e^{4 \\mu s}}{96 \\mu^{4}} - \\frac{C^{4} e^{- 6 \\mu} e^{6 \\mu s}}{64 \\mu^{4}} + \\frac{C^{4} e^{- 8 \\mu} e^{8 \\mu s}}{2304 \\mu^{4}} + \\frac{C^{2} D^{2} s^{2} e^{- 2 \\mu s}}{8 \\mu^{2}} + \\frac{C^{2} D^{2} s^{2} e^{- 2 \\mu} e^{2 \\mu s}}{8 \\mu^{2}} - \\frac{C^{2} D^{2} s e^{- 2 \\mu} e^{2 \\mu s}}{4 \\mu^{2}} + \\frac{C^{2} D^{2}}{16 \\mu^{2}} - \\frac{C^{2} D^{2} e^{- \\mu}}{16 \\mu^{2}} + \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{8 \\mu^{2}} + \\frac{C^{2} D^{2} s e^{- \\mu s}}{24 \\mu^{3}} + \\frac{31 C^{2} D^{2} s e^{- 2 \\mu s}}{192 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 4 \\mu s}}{30 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 5 \\mu s}}{16 \\mu^{3}} + \\frac{3 C^{2} D^{2} s e^{- 6 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 8 \\mu s}}{60 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- \\mu} e^{\\mu s}}{24 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- \\mu} e^{- 3 \\mu s}}{48 \\mu^{3}} - \\frac{31 C^{2} D^{2} s e^{- 2 \\mu} e^{2 \\mu s}}{192 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 2 \\mu} e^{- 2 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 4 \\mu} e^{4 \\mu s}}{30 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 4 \\mu} e^{3 \\mu s}}{48 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 4 \\mu} e^{2 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 5 \\mu} e^{5 \\mu s}}{16 \\mu^{3}} - \\frac{3 C^{2} D^{2} s e^{- 6 \\mu} e^{6 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 8 \\mu} e^{8 \\mu s}}{60 \\mu^{3}} - \\frac{15 C^{2} D^{2}}{64 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- \\mu s}}{8 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 2 \\mu s}}{32 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 4 \\mu s}}{32 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 8 \\mu s}}{128 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{\\mu s}}{6 \\mu^{3}} - \\frac{43 C^{2} D^{2} e^{- \\mu}}{192 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{- 3 \\mu s}}{48 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- \\mu} e^{- 4 \\mu s}}{32 \\mu^{3}} + \\frac{25 C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{192 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{- 2 \\mu s}}{32 \\mu^{3}} + \\frac{31 C^{2} D^{2} e^{- 4 \\mu} e^{4 \\mu s}}{480 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 4 \\mu}}{60 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{5 \\mu s}}{16 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{4 \\mu s}}{32 \\mu^{3}} + \\frac{3 C^{2} D^{2} e^{- 6 \\mu} e^{6 \\mu s}}{32 \\mu^{3}} - \\frac{47 C^{2} D^{2} e^{- 8 \\mu} e^{8 \\mu s}}{1920 \\mu^{3}} + \\frac{11 C^{2} D^{2}}{192 \\mu^{4}} + \\frac{5 C^{2} D^{2} e^{- \\mu s}}{576 \\mu^{4}} + \\frac{1679 C^{2} D^{2} e^{- 2 \\mu s}}{9216 \\mu^{4}} - \\frac{281 C^{2} D^{2} e^{- 4 \\mu s}}{2400 \\mu^{4}} + \\frac{223 C^{2} D^{2} e^{- 5 \\mu s}}{5760 \\mu^{4}} - \\frac{3 C^{2} D^{2} e^{- 6 \\mu s}}{128 \\mu^{4}} + \\frac{1883 C^{2} D^{2} e^{- 8 \\mu s}}{28800 \\mu^{4}} - \\frac{97 C^{2} D^{2} e^{- 9 \\mu s}}{1200 \\mu^{4}} + \\frac{469 C^{2} D^{2} e^{- 10 \\mu s}}{11520 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 13 \\mu s}}{5760 \\mu^{4}} + \\frac{169 C^{2} D^{2} e^{- 18 \\mu s}}{2073600 \\mu^{4}} + \\frac{5 C^{2} D^{2} e^{- \\mu} e^{\\mu s}}{576 \\mu^{4}} - \\frac{2015 C^{2} D^{2} e^{- \\mu}}{4608 \\mu^{4}} + \\frac{51 C^{2} D^{2} e^{- \\mu} e^{- 3 \\mu s}}{640 \\mu^{4}} + \\frac{17 C^{2} D^{2} e^{- \\mu} e^{- 4 \\mu s}}{192 \\mu^{4}} - \\frac{17 C^{2} D^{2} e^{- \\mu} e^{- 7 \\mu s}}{960 \\mu^{4}} - \\frac{199 C^{2} D^{2} e^{- \\mu} e^{- 8 \\mu s}}{5760 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- \\mu} e^{- 12 \\mu s}}{5760 \\mu^{4}} + \\frac{1679 C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{9216 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 2 \\mu} e^{- 2 \\mu s}}{192 \\mu^{4}} + \\frac{7 C^{2} D^{2} e^{- 2 \\mu} e^{- 6 \\mu s}}{256 \\mu^{4}} - \\frac{281 C^{2} D^{2} e^{- 4 \\mu} e^{4 \\mu s}}{2400 \\mu^{4}} + \\frac{51 C^{2} D^{2} e^{- 4 \\mu} e^{3 \\mu s}}{640 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 4 \\mu} e^{2 \\mu s}}{192 \\mu^{4}} + \\frac{83 C^{2} D^{2} e^{- 4 \\mu}}{1800 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{- \\mu s}}{32 \\mu^{4}} + \\frac{5 C^{2} D^{2} e^{- 4 \\mu} e^{- 2 \\mu s}}{128 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 4 \\mu} e^{- 5 \\mu s}}{28800 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 4 \\mu} e^{- 6 \\mu s}}{5760 \\mu^{4}} + \\frac{223 C^{2} D^{2} e^{- 5 \\mu} e^{5 \\mu s}}{5760 \\mu^{4}} + \\frac{17 C^{2} D^{2} e^{- 5 \\mu} e^{4 \\mu s}}{192 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{\\mu s}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 5 \\mu}}{16 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 5 \\mu} e^{- 4 \\mu s}}{5760 \\mu^{4}} - \\frac{3 C^{2} D^{2} e^{- 6 \\mu} e^{6 \\mu s}}{128 \\mu^{4}} + \\frac{5 C^{2} D^{2} e^{- 6 \\mu} e^{2 \\mu s}}{128 \\mu^{4}} + \\frac{1883 C^{2} D^{2} e^{- 8 \\mu} e^{8 \\mu s}}{28800 \\mu^{4}} - \\frac{17 C^{2} D^{2} e^{- 8 \\mu} e^{7 \\mu s}}{960 \\mu^{4}} + \\frac{7 C^{2} D^{2} e^{- 8 \\mu} e^{6 \\mu s}}{256 \\mu^{4}} - \\frac{97 C^{2} D^{2} e^{- 9 \\mu} e^{9 \\mu s}}{1200 \\mu^{4}} - \\frac{199 C^{2} D^{2} e^{- 9 \\mu} e^{8 \\mu s}}{5760 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 9 \\mu} e^{5 \\mu s}}{28800 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 9 \\mu} e^{4 \\mu s}}{5760 \\mu^{4}} - \\frac{169 C^{2} D^{2} e^{- 9 \\mu}}{1036800 \\mu^{4}} + \\frac{469 C^{2} D^{2} e^{- 10 \\mu} e^{10 \\mu s}}{11520 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 10 \\mu} e^{6 \\mu s}}{5760 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 13 \\mu} e^{13 \\mu s}}{5760 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 13 \\mu} e^{12 \\mu s}}{5760 \\mu^{4}} + \\frac{169 C^{2} D^{2} e^{- 18 \\mu} e^{18 \\mu s}}{2073600 \\mu^{4}}\\right) + n \\left(- \\frac{11 C^{4} s e^{- \\mu s}}{12 \\mu^{3}} + \\frac{11 C^{4} s e^{- 2 \\mu s}}{24 \\mu^{3}} + \\frac{11 C^{4} s e^{- \\mu} e^{\\mu s}}{12 \\mu^{3}} - \\frac{11 C^{4} s e^{- 2 \\mu} e^{2 \\mu s}}{24 \\mu^{3}} - \\frac{7 C^{4}}{32 \\mu^{3}} - \\frac{11 C^{4} e^{- \\mu} e^{\\mu s}}{12 \\mu^{3}} + \\frac{11 C^{4} e^{- 2 \\mu} e^{2 \\mu s}}{24 \\mu^{3}} + \\frac{181 C^{4}}{128 \\mu^{4}} - \\frac{49 C^{4} e^{- \\mu s}}{144 \\mu^{4}} - \\frac{247 C^{4} e^{- 2 \\mu s}}{288 \\mu^{4}} + \\frac{7 C^{4} e^{- 3 \\mu s}}{12 \\mu^{4}} - \\frac{47 C^{4} e^{- 4 \\mu s}}{576 \\mu^{4}} - \\frac{C^{4} e^{- 5 \\mu s}}{48 \\mu^{4}} + \\frac{C^{4} e^{- 6 \\mu s}}{96 \\mu^{4}} - \\frac{C^{4} e^{- 8 \\mu s}}{2304 \\mu^{4}} - \\frac{49 C^{4} e^{- \\mu} e^{\\mu s}}{144 \\mu^{4}} - \\frac{247 C^{4} e^{- 2 \\mu} e^{2 \\mu s}}{288 \\mu^{4}} + \\frac{7 C^{4} e^{- 3 \\mu} e^{3 \\mu s}}{12 \\mu^{4}} - \\frac{47 C^{4} e^{- 4 \\mu} e^{4 \\mu s}}{576 \\mu^{4}} - \\frac{C^{4} e^{- 5 \\mu} e^{5 \\mu s}}{48 \\mu^{4}} + \\frac{C^{4} e^{- 6 \\mu} e^{6 \\mu s}}{96 \\mu^{4}} - \\frac{C^{4} e^{- 8 \\mu} e^{8 \\mu s}}{2304 \\mu^{4}} + \\frac{C^{2} D^{2} s^{2} e^{- \\mu s}}{8 \\mu^{2}} - \\frac{C^{2} D^{2} s^{2} e^{- 2 \\mu s}}{8 \\mu^{2}} + \\frac{C^{2} D^{2} s^{2} e^{- \\mu} e^{\\mu s}}{8 \\mu^{2}} - \\frac{C^{2} D^{2} s^{2} e^{- 2 \\mu} e^{2 \\mu s}}{8 \\mu^{2}} - \\frac{C^{2} D^{2} s e^{- \\mu} e^{\\mu s}}{4 \\mu^{2}} + \\frac{C^{2} D^{2} s e^{- 2 \\mu} e^{2 \\mu s}}{4 \\mu^{2}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{\\mu s}}{8 \\mu^{2}} - \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{8 \\mu^{2}} + \\frac{49 C^{2} D^{2} s e^{- \\mu s}}{96 \\mu^{3}} - \\frac{43 C^{2} D^{2} s e^{- 2 \\mu s}}{192 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 4 \\mu s}}{30 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 5 \\mu s}}{16 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 6 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 8 \\mu s}}{60 \\mu^{3}} - \\frac{49 C^{2} D^{2} s e^{- \\mu} e^{\\mu s}}{96 \\mu^{3}} + \\frac{43 C^{2} D^{2} s e^{- 2 \\mu} e^{2 \\mu s}}{192 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 4 \\mu} e^{4 \\mu s}}{30 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 5 \\mu} e^{5 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D^{2} s e^{- 6 \\mu} e^{6 \\mu s}}{16 \\mu^{3}} - \\frac{C^{2} D^{2} s e^{- 8 \\mu} e^{8 \\mu s}}{60 \\mu^{3}} + \\frac{5 C^{2} D^{2}}{36 \\mu^{3}} + \\frac{49 C^{2} D^{2} e^{- \\mu} e^{\\mu s}}{96 \\mu^{3}} - \\frac{43 C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{192 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{4 \\mu s}}{30 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 5 \\mu} e^{5 \\mu s}}{16 \\mu^{3}} - \\frac{C^{2} D^{2} e^{- 6 \\mu} e^{6 \\mu s}}{16 \\mu^{3}} + \\frac{C^{2} D^{2} e^{- 8 \\mu} e^{8 \\mu s}}{60 \\mu^{3}} - \\frac{247 C^{2} D^{2}}{216 \\mu^{4}} + \\frac{551 C^{2} D^{2} e^{- \\mu s}}{768 \\mu^{4}} - \\frac{1799 C^{2} D^{2} e^{- 2 \\mu s}}{9216 \\mu^{4}} + \\frac{11 C^{2} D^{2} e^{- 4 \\mu s}}{900 \\mu^{4}} + \\frac{257 C^{2} D^{2} e^{- 5 \\mu s}}{5760 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 6 \\mu s}}{192 \\mu^{4}} - \\frac{151 C^{2} D^{2} e^{- 8 \\mu s}}{3600 \\mu^{4}} + \\frac{28339 C^{2} D^{2} e^{- 9 \\mu s}}{518400 \\mu^{4}} - \\frac{61 C^{2} D^{2} e^{- 10 \\mu s}}{2880 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 13 \\mu s}}{5760 \\mu^{4}} - \\frac{169 C^{2} D^{2} e^{- 18 \\mu s}}{2073600 \\mu^{4}} + \\frac{551 C^{2} D^{2} e^{- \\mu} e^{\\mu s}}{768 \\mu^{4}} + \\frac{3 C^{2} D^{2} e^{- \\mu}}{32 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- \\mu} e^{- 3 \\mu s}}{40 \\mu^{4}} - \\frac{5 C^{2} D^{2} e^{- \\mu} e^{- 4 \\mu s}}{64 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{- 7 \\mu s}}{80 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- \\mu} e^{- 8 \\mu s}}{90 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- \\mu} e^{- 12 \\mu s}}{5760 \\mu^{4}} - \\frac{1799 C^{2} D^{2} e^{- 2 \\mu} e^{2 \\mu s}}{9216 \\mu^{4}} + \\frac{7 C^{2} D^{2} e^{- 2 \\mu} e^{- 2 \\mu s}}{128 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 2 \\mu} e^{- 6 \\mu s}}{64 \\mu^{4}} + \\frac{11 C^{2} D^{2} e^{- 4 \\mu} e^{4 \\mu s}}{900 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{3 \\mu s}}{40 \\mu^{4}} + \\frac{7 C^{2} D^{2} e^{- 4 \\mu} e^{2 \\mu s}}{128 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 4 \\mu} e^{- 2 \\mu s}}{64 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 4 \\mu} e^{- 6 \\mu s}}{5760 \\mu^{4}} + \\frac{257 C^{2} D^{2} e^{- 5 \\mu} e^{5 \\mu s}}{5760 \\mu^{4}} - \\frac{5 C^{2} D^{2} e^{- 5 \\mu} e^{4 \\mu s}}{64 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 5 \\mu}}{32 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 5 \\mu} e^{- 4 \\mu s}}{5760 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 6 \\mu} e^{6 \\mu s}}{192 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 6 \\mu} e^{2 \\mu s}}{64 \\mu^{4}} - \\frac{151 C^{2} D^{2} e^{- 8 \\mu} e^{8 \\mu s}}{3600 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 8 \\mu} e^{7 \\mu s}}{80 \\mu^{4}} - \\frac{C^{2} D^{2} e^{- 8 \\mu} e^{6 \\mu s}}{64 \\mu^{4}} + \\frac{28339 C^{2} D^{2} e^{- 9 \\mu} e^{9 \\mu s}}{518400 \\mu^{4}} + \\frac{C^{2} D^{2} e^{- 9 \\mu} e^{8 \\mu s}}{90 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 9 \\mu} e^{4 \\mu s}}{5760 \\mu^{4}} - \\frac{61 C^{2} D^{2} e^{- 10 \\mu} e^{10 \\mu s}}{2880 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 10 \\mu} e^{6 \\mu s}}{5760 \\mu^{4}} - \\frac{13 C^{2} D^{2} e^{- 13 \\mu} e^{13 \\mu s}}{5760 \\mu^{4}} + \\frac{13 C^{2} D^{2} e^{- 13 \\mu} e^{12 \\mu s}}{5760 \\mu^{4}} - \\frac{169 C^{2} D^{2} e^{- 18 \\mu} e^{18 \\mu s}}{2073600 \\mu^{4}}\\right)$",
            "text/plain": [
              "Eq(\\left\\langle T_{4}(x,s;n)\\right\\rangle, n**4*(C**4*exp(-4*mu*s)/(64*mu**4) - C**4*exp(-mu)*exp(-2*mu*s)/(16*mu**4) + 3*C**4*exp(-2*mu)/(32*mu**4) - C**4*exp(-3*mu)*exp(2*mu*s)/(16*mu**4) + C**4*exp(-4*mu)*exp(4*mu*s)/(64*mu**4) + C**2*D**2*exp(-2*mu*s)/(64*mu**4) - C**2*D**2*exp(-6*mu*s)/(64*mu**4) + C**2*D**2*exp(-10*mu*s)/(256*mu**4) - C**2*D**2*exp(-mu)/(32*mu**4) + C**2*D**2*exp(-mu)*exp(-4*mu*s)/(32*mu**4) - C**2*D**2*exp(-mu)*exp(-8*mu*s)/(128*mu**4) + C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(64*mu**4) - C**2*D**2*exp(-2*mu)*exp(-2*mu*s)/(64*mu**4) + C**2*D**2*exp(-2*mu)*exp(-6*mu*s)/(256*mu**4) - C**2*D**2*exp(-4*mu)*exp(2*mu*s)/(64*mu**4) + C**2*D**2*exp(-4*mu)*exp(-2*mu*s)/(128*mu**4) + C**2*D**2*exp(-5*mu)*exp(4*mu*s)/(32*mu**4) - C**2*D**2*exp(-5*mu)/(64*mu**4) - C**2*D**2*exp(-6*mu)*exp(6*mu*s)/(64*mu**4) + C**2*D**2*exp(-6*mu)*exp(2*mu*s)/(128*mu**4) + C**2*D**2*exp(-8*mu)*exp(6*mu*s)/(256*mu**4) - C**2*D**2*exp(-9*mu)*exp(8*mu*s)/(128*mu**4) + C**2*D**2*exp(-10*mu)*exp(10*mu*s)/(256*mu**4)) + n**3*(C**4*exp(-2*mu*s)/(8*mu**3) - C**4*exp(-mu)/(4*mu**3) + C**4*exp(-2*mu)*exp(2*mu*s)/(8*mu**3) - 13*C**4*exp(-2*mu*s)/(32*mu**4) + 7*C**4*exp(-3*mu*s)/(24*mu**4) - 3*C**4*exp(-4*mu*s)/(32*mu**4) + C**4*exp(-6*mu*s)/(192*mu**4) + 13*C**4*exp(-mu)/(16*mu**4) - 7*C**4*exp(-mu)*exp(-mu*s)/(24*mu**4) + 3*C**4*exp(-mu)*exp(-2*mu*s)/(16*mu**4) - C**4*exp(-mu)*exp(-4*mu*s)/(96*mu**4) - 13*C**4*exp(-2*mu)*exp(2*mu*s)/(32*mu**4) - 7*C**4*exp(-2*mu)*exp(mu*s)/(24*mu**4) - 3*C**4*exp(-2*mu)/(16*mu**4) + C**4*exp(-2*mu)*exp(-2*mu*s)/(192*mu**4) + 7*C**4*exp(-3*mu)*exp(3*mu*s)/(24*mu**4) + 3*C**4*exp(-3*mu)*exp(2*mu*s)/(16*mu**4) - 3*C**4*exp(-4*mu)*exp(4*mu*s)/(32*mu**4) + C**4*exp(-4*mu)*exp(2*mu*s)/(192*mu**4) - C**4*exp(-5*mu)*exp(4*mu*s)/(96*mu**4) + C**4*exp(-6*mu)*exp(6*mu*s)/(192*mu**4) + C**2*D**2*s*exp(-2*mu*s)/(16*mu**3) - C**2*D**2*s*exp(-6*mu*s)/(32*mu**3) - C**2*D**2*s*exp(-2*mu)*exp(2*mu*s)/(16*mu**3) + C**2*D**2*s*exp(-2*mu)*exp(-2*mu*s)/(32*mu**3) - C**2*D**2*s*exp(-4*mu)*exp(2*mu*s)/(32*mu**3) + C**2*D**2*s*exp(-6*mu)*exp(6*mu*s)/(32*mu**3) + C**2*D**2/(32*mu**3) + C**2*D**2*exp(-2*mu*s)/(32*mu**3) - C**2*D**2*exp(-4*mu*s)/(32*mu**3) + C**2*D**2*exp(-8*mu*s)/(128*mu**3) - C**2*D**2*exp(-mu)/(8*mu**3) + C**2*D**2*exp(-mu)*exp(-4*mu*s)/(32*mu**3) + 3*C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(32*mu**3) - C**2*D**2*exp(-2*mu)*exp(-2*mu*s)/(32*mu**3) - C**2*D**2*exp(-4*mu)*exp(4*mu*s)/(32*mu**3) + C**2*D**2*exp(-4*mu)/(64*mu**3) + C**2*D**2*exp(-5*mu)*exp(4*mu*s)/(32*mu**3) - C**2*D**2*exp(-6*mu)*exp(6*mu*s)/(32*mu**3) + C**2*D**2*exp(-8*mu)*exp(8*mu*s)/(128*mu**3) - 3*C**2*D**2/(32*mu**4) + C**2*D**2*exp(-mu*s)/(16*mu**4) - C**2*D**2*exp(-2*mu*s)/(384*mu**4) + 3*C**2*D**2*exp(-4*mu*s)/(32*mu**4) - C**2*D**2*exp(-5*mu*s)/(12*mu**4) + 17*C**2*D**2*exp(-6*mu*s)/(384*mu**4) - 3*C**2*D**2*exp(-8*mu*s)/(128*mu**4) + 5*C**2*D**2*exp(-9*mu*s)/(192*mu**4) - 3*C**2*D**2*exp(-10*mu*s)/(128*mu**4) + C**2*D**2*exp(-mu)*exp(mu*s)/(16*mu**4) - 5*C**2*D**2*exp(-mu)/(192*mu**4) - C**2*D**2*exp(-mu)*exp(-3*mu*s)/(24*mu**4) - C**2*D**2*exp(-mu)*exp(-4*mu*s)/(24*mu**4) + C**2*D**2*exp(-mu)*exp(-7*mu*s)/(192*mu**4) + C**2*D**2*exp(-mu)*exp(-8*mu*s)/(32*mu**4) - C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(384*mu**4) + 11*C**2*D**2*exp(-2*mu)*exp(-2*mu*s)/(384*mu**4) - C**2*D**2*exp(-2*mu)*exp(-6*mu*s)/(64*mu**4) + 3*C**2*D**2*exp(-4*mu)*exp(4*mu*s)/(32*mu**4) - C**2*D**2*exp(-4*mu)*exp(3*mu*s)/(24*mu**4) + 11*C**2*D**2*exp(-4*mu)*exp(2*mu*s)/(384*mu**4) - 3*C**2*D**2*exp(-4*mu)/(64*mu**4) + C**2*D**2*exp(-4*mu)*exp(-mu*s)/(32*mu**4) - C**2*D**2*exp(-4*mu)*exp(-2*mu*s)/(32*mu**4) - C**2*D**2*exp(-5*mu)*exp(5*mu*s)/(12*mu**4) - C**2*D**2*exp(-5*mu)*exp(4*mu*s)/(24*mu**4) + C**2*D**2*exp(-5*mu)*exp(mu*s)/(32*mu**4) + 3*C**2*D**2*exp(-5*mu)/(64*mu**4) + 17*C**2*D**2*exp(-6*mu)*exp(6*mu*s)/(384*mu**4) - C**2*D**2*exp(-6*mu)*exp(2*mu*s)/(32*mu**4) - 3*C**2*D**2*exp(-8*mu)*exp(8*mu*s)/(128*mu**4) + C**2*D**2*exp(-8*mu)*exp(7*mu*s)/(192*mu**4) - C**2*D**2*exp(-8*mu)*exp(6*mu*s)/(64*mu**4) + 5*C**2*D**2*exp(-9*mu)*exp(9*mu*s)/(192*mu**4) + C**2*D**2*exp(-9*mu)*exp(8*mu*s)/(32*mu**4) - 3*C**2*D**2*exp(-10*mu)*exp(10*mu*s)/(128*mu**4)) + n**2*(C**4/(8*mu**2) - 11*C**4*s*exp(-2*mu*s)/(24*mu**3) + 11*C**4*s*exp(-2*mu)*exp(2*mu*s)/(24*mu**3) - 3*C**4/(4*mu**3) + C**4*exp(-mu*s)/(2*mu**3) - C**4*exp(-2*mu*s)/(8*mu**3) + C**4*exp(-mu)*exp(mu*s)/(2*mu**3) + 11*C**4*exp(-mu)/(24*mu**3) - 7*C**4*exp(-2*mu)*exp(2*mu*s)/(12*mu**3) + 73*C**4/(64*mu**4) - 37*C**4*exp(-mu*s)/(24*mu**4) + 91*C**4*exp(-2*mu*s)/(72*mu**4) - 7*C**4*exp(-3*mu*s)/(8*mu**4) + C**4*exp(-4*mu*s)/(6*mu**4) + C**4*exp(-5*mu*s)/(48*mu**4) - C**4*exp(-6*mu*s)/(64*mu**4) + C**4*exp(-8*mu*s)/(2304*mu**4) - 37*C**4*exp(-mu)*exp(mu*s)/(24*mu**4) + 19*C**4*exp(-mu)/(48*mu**4) + 7*C**4*exp(-mu)*exp(-mu*s)/(24*mu**4) - C**4*exp(-mu)*exp(-2*mu*s)/(8*mu**4) - C**4*exp(-mu)*exp(-3*mu*s)/(144*mu**4) + C**4*exp(-mu)*exp(-4*mu*s)/(96*mu**4) + 91*C**4*exp(-2*mu)*exp(2*mu*s)/(72*mu**4) + 7*C**4*exp(-2*mu)*exp(mu*s)/(24*mu**4) + 3*C**4*exp(-2*mu)/(32*mu**4) - C**4*exp(-2*mu)*exp(-2*mu*s)/(192*mu**4) - 7*C**4*exp(-3*mu)*exp(3*mu*s)/(8*mu**4) - C**4*exp(-3*mu)*exp(2*mu*s)/(8*mu**4) + C**4*exp(-4*mu)*exp(4*mu*s)/(6*mu**4) - C**4*exp(-4*mu)*exp(3*mu*s)/(144*mu**4) - C**4*exp(-4*mu)*exp(2*mu*s)/(192*mu**4) + C**4*exp(-4*mu)/(1152*mu**4) + C**4*exp(-5*mu)*exp(5*mu*s)/(48*mu**4) + C**4*exp(-5*mu)*exp(4*mu*s)/(96*mu**4) - C**4*exp(-6*mu)*exp(6*mu*s)/(64*mu**4) + C**4*exp(-8*mu)*exp(8*mu*s)/(2304*mu**4) + C**2*D**2*s**2*exp(-2*mu*s)/(8*mu**2) + C**2*D**2*s**2*exp(-2*mu)*exp(2*mu*s)/(8*mu**2) - C**2*D**2*s*exp(-2*mu)*exp(2*mu*s)/(4*mu**2) + C**2*D**2/(16*mu**2) - C**2*D**2*exp(-mu)/(16*mu**2) + C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(8*mu**2) + C**2*D**2*s*exp(-mu*s)/(24*mu**3) + 31*C**2*D**2*s*exp(-2*mu*s)/(192*mu**3) + C**2*D**2*s*exp(-4*mu*s)/(30*mu**3) - C**2*D**2*s*exp(-5*mu*s)/(16*mu**3) + 3*C**2*D**2*s*exp(-6*mu*s)/(32*mu**3) - C**2*D**2*s*exp(-8*mu*s)/(60*mu**3) - C**2*D**2*s*exp(-mu)*exp(mu*s)/(24*mu**3) - C**2*D**2*s*exp(-mu)*exp(-3*mu*s)/(48*mu**3) - 31*C**2*D**2*s*exp(-2*mu)*exp(2*mu*s)/(192*mu**3) - C**2*D**2*s*exp(-2*mu)*exp(-2*mu*s)/(32*mu**3) - C**2*D**2*s*exp(-4*mu)*exp(4*mu*s)/(30*mu**3) + C**2*D**2*s*exp(-4*mu)*exp(3*mu*s)/(48*mu**3) + C**2*D**2*s*exp(-4*mu)*exp(2*mu*s)/(32*mu**3) + C**2*D**2*s*exp(-5*mu)*exp(5*mu*s)/(16*mu**3) - 3*C**2*D**2*s*exp(-6*mu)*exp(6*mu*s)/(32*mu**3) + C**2*D**2*s*exp(-8*mu)*exp(8*mu*s)/(60*mu**3) - 15*C**2*D**2/(64*mu**3) + C**2*D**2*exp(-mu*s)/(8*mu**3) - C**2*D**2*exp(-2*mu*s)/(32*mu**3) + C**2*D**2*exp(-4*mu*s)/(32*mu**3) - C**2*D**2*exp(-8*mu*s)/(128*mu**3) + C**2*D**2*exp(-mu)*exp(mu*s)/(6*mu**3) - 43*C**2*D**2*exp(-mu)/(192*mu**3) + C**2*D**2*exp(-mu)*exp(-3*mu*s)/(48*mu**3) - C**2*D**2*exp(-mu)*exp(-4*mu*s)/(32*mu**3) + 25*C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(192*mu**3) + C**2*D**2*exp(-2*mu)*exp(-2*mu*s)/(32*mu**3) + 31*C**2*D**2*exp(-4*mu)*exp(4*mu*s)/(480*mu**3) - C**2*D**2*exp(-4*mu)/(60*mu**3) - C**2*D**2*exp(-5*mu)*exp(5*mu*s)/(16*mu**3) - C**2*D**2*exp(-5*mu)*exp(4*mu*s)/(32*mu**3) + 3*C**2*D**2*exp(-6*mu)*exp(6*mu*s)/(32*mu**3) - 47*C**2*D**2*exp(-8*mu)*exp(8*mu*s)/(1920*mu**3) + 11*C**2*D**2/(192*mu**4) + 5*C**2*D**2*exp(-mu*s)/(576*mu**4) + 1679*C**2*D**2*exp(-2*mu*s)/(9216*mu**4) - 281*C**2*D**2*exp(-4*mu*s)/(2400*mu**4) + 223*C**2*D**2*exp(-5*mu*s)/(5760*mu**4) - 3*C**2*D**2*exp(-6*mu*s)/(128*mu**4) + 1883*C**2*D**2*exp(-8*mu*s)/(28800*mu**4) - 97*C**2*D**2*exp(-9*mu*s)/(1200*mu**4) + 469*C**2*D**2*exp(-10*mu*s)/(11520*mu**4) + 13*C**2*D**2*exp(-13*mu*s)/(5760*mu**4) + 169*C**2*D**2*exp(-18*mu*s)/(2073600*mu**4) + 5*C**2*D**2*exp(-mu)*exp(mu*s)/(576*mu**4) - 2015*C**2*D**2*exp(-mu)/(4608*mu**4) + 51*C**2*D**2*exp(-mu)*exp(-3*mu*s)/(640*mu**4) + 17*C**2*D**2*exp(-mu)*exp(-4*mu*s)/(192*mu**4) - 17*C**2*D**2*exp(-mu)*exp(-7*mu*s)/(960*mu**4) - 199*C**2*D**2*exp(-mu)*exp(-8*mu*s)/(5760*mu**4) - 13*C**2*D**2*exp(-mu)*exp(-12*mu*s)/(5760*mu**4) + 1679*C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(9216*mu**4) - 13*C**2*D**2*exp(-2*mu)*exp(-2*mu*s)/(192*mu**4) + 7*C**2*D**2*exp(-2*mu)*exp(-6*mu*s)/(256*mu**4) - 281*C**2*D**2*exp(-4*mu)*exp(4*mu*s)/(2400*mu**4) + 51*C**2*D**2*exp(-4*mu)*exp(3*mu*s)/(640*mu**4) - 13*C**2*D**2*exp(-4*mu)*exp(2*mu*s)/(192*mu**4) + 83*C**2*D**2*exp(-4*mu)/(1800*mu**4) - C**2*D**2*exp(-4*mu)*exp(-mu*s)/(32*mu**4) + 5*C**2*D**2*exp(-4*mu)*exp(-2*mu*s)/(128*mu**4) + 13*C**2*D**2*exp(-4*mu)*exp(-5*mu*s)/(28800*mu**4) + 13*C**2*D**2*exp(-4*mu)*exp(-6*mu*s)/(5760*mu**4) + 223*C**2*D**2*exp(-5*mu)*exp(5*mu*s)/(5760*mu**4) + 17*C**2*D**2*exp(-5*mu)*exp(4*mu*s)/(192*mu**4) - C**2*D**2*exp(-5*mu)*exp(mu*s)/(32*mu**4) - C**2*D**2*exp(-5*mu)/(16*mu**4) - 13*C**2*D**2*exp(-5*mu)*exp(-4*mu*s)/(5760*mu**4) - 3*C**2*D**2*exp(-6*mu)*exp(6*mu*s)/(128*mu**4) + 5*C**2*D**2*exp(-6*mu)*exp(2*mu*s)/(128*mu**4) + 1883*C**2*D**2*exp(-8*mu)*exp(8*mu*s)/(28800*mu**4) - 17*C**2*D**2*exp(-8*mu)*exp(7*mu*s)/(960*mu**4) + 7*C**2*D**2*exp(-8*mu)*exp(6*mu*s)/(256*mu**4) - 97*C**2*D**2*exp(-9*mu)*exp(9*mu*s)/(1200*mu**4) - 199*C**2*D**2*exp(-9*mu)*exp(8*mu*s)/(5760*mu**4) + 13*C**2*D**2*exp(-9*mu)*exp(5*mu*s)/(28800*mu**4) - 13*C**2*D**2*exp(-9*mu)*exp(4*mu*s)/(5760*mu**4) - 169*C**2*D**2*exp(-9*mu)/(1036800*mu**4) + 469*C**2*D**2*exp(-10*mu)*exp(10*mu*s)/(11520*mu**4) + 13*C**2*D**2*exp(-10*mu)*exp(6*mu*s)/(5760*mu**4) + 13*C**2*D**2*exp(-13*mu)*exp(13*mu*s)/(5760*mu**4) - 13*C**2*D**2*exp(-13*mu)*exp(12*mu*s)/(5760*mu**4) + 169*C**2*D**2*exp(-18*mu)*exp(18*mu*s)/(2073600*mu**4)) + n*(-11*C**4*s*exp(-mu*s)/(12*mu**3) + 11*C**4*s*exp(-2*mu*s)/(24*mu**3) + 11*C**4*s*exp(-mu)*exp(mu*s)/(12*mu**3) - 11*C**4*s*exp(-2*mu)*exp(2*mu*s)/(24*mu**3) - 7*C**4/(32*mu**3) - 11*C**4*exp(-mu)*exp(mu*s)/(12*mu**3) + 11*C**4*exp(-2*mu)*exp(2*mu*s)/(24*mu**3) + 181*C**4/(128*mu**4) - 49*C**4*exp(-mu*s)/(144*mu**4) - 247*C**4*exp(-2*mu*s)/(288*mu**4) + 7*C**4*exp(-3*mu*s)/(12*mu**4) - 47*C**4*exp(-4*mu*s)/(576*mu**4) - C**4*exp(-5*mu*s)/(48*mu**4) + C**4*exp(-6*mu*s)/(96*mu**4) - C**4*exp(-8*mu*s)/(2304*mu**4) - 49*C**4*exp(-mu)*exp(mu*s)/(144*mu**4) - 247*C**4*exp(-2*mu)*exp(2*mu*s)/(288*mu**4) + 7*C**4*exp(-3*mu)*exp(3*mu*s)/(12*mu**4) - 47*C**4*exp(-4*mu)*exp(4*mu*s)/(576*mu**4) - C**4*exp(-5*mu)*exp(5*mu*s)/(48*mu**4) + C**4*exp(-6*mu)*exp(6*mu*s)/(96*mu**4) - C**4*exp(-8*mu)*exp(8*mu*s)/(2304*mu**4) + C**2*D**2*s**2*exp(-mu*s)/(8*mu**2) - C**2*D**2*s**2*exp(-2*mu*s)/(8*mu**2) + C**2*D**2*s**2*exp(-mu)*exp(mu*s)/(8*mu**2) - C**2*D**2*s**2*exp(-2*mu)*exp(2*mu*s)/(8*mu**2) - C**2*D**2*s*exp(-mu)*exp(mu*s)/(4*mu**2) + C**2*D**2*s*exp(-2*mu)*exp(2*mu*s)/(4*mu**2) + C**2*D**2*exp(-mu)*exp(mu*s)/(8*mu**2) - C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(8*mu**2) + 49*C**2*D**2*s*exp(-mu*s)/(96*mu**3) - 43*C**2*D**2*s*exp(-2*mu*s)/(192*mu**3) - C**2*D**2*s*exp(-4*mu*s)/(30*mu**3) + C**2*D**2*s*exp(-5*mu*s)/(16*mu**3) - C**2*D**2*s*exp(-6*mu*s)/(16*mu**3) + C**2*D**2*s*exp(-8*mu*s)/(60*mu**3) - 49*C**2*D**2*s*exp(-mu)*exp(mu*s)/(96*mu**3) + 43*C**2*D**2*s*exp(-2*mu)*exp(2*mu*s)/(192*mu**3) + C**2*D**2*s*exp(-4*mu)*exp(4*mu*s)/(30*mu**3) - C**2*D**2*s*exp(-5*mu)*exp(5*mu*s)/(16*mu**3) + C**2*D**2*s*exp(-6*mu)*exp(6*mu*s)/(16*mu**3) - C**2*D**2*s*exp(-8*mu)*exp(8*mu*s)/(60*mu**3) + 5*C**2*D**2/(36*mu**3) + 49*C**2*D**2*exp(-mu)*exp(mu*s)/(96*mu**3) - 43*C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(192*mu**3) - C**2*D**2*exp(-4*mu)*exp(4*mu*s)/(30*mu**3) + C**2*D**2*exp(-5*mu)*exp(5*mu*s)/(16*mu**3) - C**2*D**2*exp(-6*mu)*exp(6*mu*s)/(16*mu**3) + C**2*D**2*exp(-8*mu)*exp(8*mu*s)/(60*mu**3) - 247*C**2*D**2/(216*mu**4) + 551*C**2*D**2*exp(-mu*s)/(768*mu**4) - 1799*C**2*D**2*exp(-2*mu*s)/(9216*mu**4) + 11*C**2*D**2*exp(-4*mu*s)/(900*mu**4) + 257*C**2*D**2*exp(-5*mu*s)/(5760*mu**4) - C**2*D**2*exp(-6*mu*s)/(192*mu**4) - 151*C**2*D**2*exp(-8*mu*s)/(3600*mu**4) + 28339*C**2*D**2*exp(-9*mu*s)/(518400*mu**4) - 61*C**2*D**2*exp(-10*mu*s)/(2880*mu**4) - 13*C**2*D**2*exp(-13*mu*s)/(5760*mu**4) - 169*C**2*D**2*exp(-18*mu*s)/(2073600*mu**4) + 551*C**2*D**2*exp(-mu)*exp(mu*s)/(768*mu**4) + 3*C**2*D**2*exp(-mu)/(32*mu**4) - C**2*D**2*exp(-mu)*exp(-3*mu*s)/(40*mu**4) - 5*C**2*D**2*exp(-mu)*exp(-4*mu*s)/(64*mu**4) + C**2*D**2*exp(-mu)*exp(-7*mu*s)/(80*mu**4) + C**2*D**2*exp(-mu)*exp(-8*mu*s)/(90*mu**4) + 13*C**2*D**2*exp(-mu)*exp(-12*mu*s)/(5760*mu**4) - 1799*C**2*D**2*exp(-2*mu)*exp(2*mu*s)/(9216*mu**4) + 7*C**2*D**2*exp(-2*mu)*exp(-2*mu*s)/(128*mu**4) - C**2*D**2*exp(-2*mu)*exp(-6*mu*s)/(64*mu**4) + 11*C**2*D**2*exp(-4*mu)*exp(4*mu*s)/(900*mu**4) - C**2*D**2*exp(-4*mu)*exp(3*mu*s)/(40*mu**4) + 7*C**2*D**2*exp(-4*mu)*exp(2*mu*s)/(128*mu**4) - C**2*D**2*exp(-4*mu)*exp(-2*mu*s)/(64*mu**4) - 13*C**2*D**2*exp(-4*mu)*exp(-6*mu*s)/(5760*mu**4) + 257*C**2*D**2*exp(-5*mu)*exp(5*mu*s)/(5760*mu**4) - 5*C**2*D**2*exp(-5*mu)*exp(4*mu*s)/(64*mu**4) + C**2*D**2*exp(-5*mu)/(32*mu**4) + 13*C**2*D**2*exp(-5*mu)*exp(-4*mu*s)/(5760*mu**4) - C**2*D**2*exp(-6*mu)*exp(6*mu*s)/(192*mu**4) - C**2*D**2*exp(-6*mu)*exp(2*mu*s)/(64*mu**4) - 151*C**2*D**2*exp(-8*mu)*exp(8*mu*s)/(3600*mu**4) + C**2*D**2*exp(-8*mu)*exp(7*mu*s)/(80*mu**4) - C**2*D**2*exp(-8*mu)*exp(6*mu*s)/(64*mu**4) + 28339*C**2*D**2*exp(-9*mu)*exp(9*mu*s)/(518400*mu**4) + C**2*D**2*exp(-9*mu)*exp(8*mu*s)/(90*mu**4) + 13*C**2*D**2*exp(-9*mu)*exp(4*mu*s)/(5760*mu**4) - 61*C**2*D**2*exp(-10*mu)*exp(10*mu*s)/(2880*mu**4) - 13*C**2*D**2*exp(-10*mu)*exp(6*mu*s)/(5760*mu**4) - 13*C**2*D**2*exp(-13*mu)*exp(13*mu*s)/(5760*mu**4) + 13*C**2*D**2*exp(-13*mu)*exp(12*mu*s)/(5760*mu**4) - 169*C**2*D**2*exp(-18*mu)*exp(18*mu*s)/(2073600*mu**4)))"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/html": [
              "<div style='height:8px'></div>"
            ],
            "text/plain": [
              "<IPython.core.display.HTML object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        },
        {
          "data": {
            "text/markdown": "#### Order 5",
            "text/plain": [
              "<IPython.core.display.Markdown object>"
            ]
          },
          "metadata": {},
          "output_type": "display_data"
        }
      ],
      "source": [
        "# This cell may take about 20-25 min in a standard Colab environment.\n",
        "\n",
        "display(Markdown(r\"## Spatial average of $T$ contributions up to sixth order\"))\n",
        "display(Markdown(r\"This block constructs $T$ contributions from the solved spatial-mode $S$ contributions \"\n",
        "    \"and extracts their spatial averages up to sixth order.\"))\n",
        "\n",
        "display(Markdown(\"The input spatial-mode contributions are:\"))\n",
        "display(sp.Symbol(r\"S_{i}(x,s)\"))\n",
        "display(Markdown(\"The output quantities are:\"))\n",
        "display(sp.Symbol(r\"\\left\\langle T_{i}(x,s;n)\\right\\rangle\"))\n",
        "\n",
        "\n",
        "# 1. Initialize storage\n",
        "\n",
        "# T_power_6[i] stores the full spatial T contribution before spatial averaging.\n",
        "# T_power_avg_6[i] stores the spatially averaged T contribution.\n",
        "T_power_6 = {}; T_power_avg_6 = {}\n",
        "\n",
        "# 2. Define useful functions\n",
        "\n",
        "def spatial_average_after_cosine_decomposition(expr):\n",
        "    #Decompose cosine products and extract the x-independent part.\n",
        "\n",
        "    expr = truncate_weighted_order_CD(expr, 6)\n",
        "    expr = cos_poly_to_modes(expr, x)\n",
        "    expr = cos_product_decompose(expr, x)\n",
        "    expr = sp.expand(expr)\n",
        "\n",
        "    # Extract the x-independent part, i.e., the constant mode.\n",
        "    # This is the spatial average over one lamellar period.\n",
        "    return expr.as_independent(x)[0]\n",
        "\n",
        "# 3. Construct T contributions before spatial averaging\n",
        "S = S_spatial_6_solved\n",
        "\n",
        "T_power_6[0] = 1\n",
        "T_power_6[1] = (n*S[1])\n",
        "T_power_6[2] = (n*S[2]+ binom_general(n, 2)*S[1]**2)\n",
        "\n",
        "T_power_6[3] = (n*S[3] + n*(n - 1)*S[1]*S[2] + binom_general(n, 3)*S[1]**3)\n",
        "\n",
        "T_power_6[4] = (n*S[4] + n*(n - 1)*S[1]*S[3]\n",
        "    + binom_general(n, 2)*S[2]**2\n",
        "    + n*S[2]*binom_general(n - 1, 2)*S[1]**2\n",
        "    + binom_general(n, 4)*S[1]**4)\n",
        "\n",
        "T_power_6[5] = (n*S[5]+ n*(n - 1)*S[1]*S[4] + n*(n - 1)*S[2]*S[3]\n",
        "    + binom_general(n, 2)*(n - 2)*S[1]**2*S[3]\n",
        "    + binom_general(n, 2)*(n - 2)*S[2]**2*S[1]\n",
        "    + binom_general(n, 3)*(n - 3)*S[1]**3*S[2]\n",
        "    + binom_general(n, 5)*S[1]**5)\n",
        "\n",
        "T_power_6[6] = (n*S[6] + n*(n - 1)*S[1]*S[5]+ n*(n - 1)*S[2]*S[4]\n",
        "    + binom_general(n, 2)*S[3]**2\n",
        "    + binom_general(n, 2)*(n - 2)*S[1]**2*S[4]\n",
        "    + n*(n - 1)*(n - 2)*S[1]*S[2]*S[3]\n",
        "    + binom_general(n, 3)*S[2]**3\n",
        "    + binom_general(n, 3)*(n - 3)*S[1]**3*S[3]\n",
        "    + binom_general(n, 2)*binom_general(n - 2, 2)*S[1]**2*S[2]**2\n",
        "    + binom_general(n, 4)*(n - 4)*S[1]**4*S[2]\n",
        "    + binom_general(n, 6)*S[1]**6)\n",
        "\n",
        "# 4. Spatially average T contributions\n",
        "display(Markdown(\"### Perform spatial averaging\"))\n",
        "\n",
        "for i in range(7):\n",
        "    display(Markdown(f\"#### Order {i}\"))\n",
        "\n",
        "    # Eliminate high order terms before expensive trigonometric decomposition.\n",
        "    t = truncate_weighted_order_CD(T_power_6[i], 6)\n",
        "    # Extract the spatial average.\n",
        "    t_avg = spatial_average_after_cosine_decomposition(t)\n",
        "    # Collect amplitude powers for readability.\n",
        "    t_avg = collect_amplitudes_6th(t_avg)\n",
        "\n",
        "    # Collect by powers of n for readability.\n",
        "    t_avg = sp.collect(sp.expand(t_avg),[n, n**2, n**3, n**4, n**5, n**6])\n",
        "    T_power_avg_6[i] = t_avg\n",
        "    display(sp.Eq(sp.Symbol(rf\"\\left\\langle T_{{{i}}}(x,s;n)\\right\\rangle\"),T_power_avg_6[i]))\n",
        "\n",
        "    display(HTML(\"<div style='height:8px'></div>\"))"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "ycidpBJvC-oZ"
      },
      "outputs": [],
      "source": [
        "display(Markdown(r\"## Evaluation of averaged $T$ contributions at the junction point\"))\n",
        "display(Markdown(r\"This block displays the spatially averaged $T$ contributions and evaluates them at the junction point.\"))\n",
        "\n",
        "# 1. Initialize evaluated storage\n",
        "display(Markdown(\"### Evaluate order by order\"))\n",
        "T_power_avg_6_junction = {}\n",
        "\n",
        "for i in range(7):\n",
        "    display(Markdown(f\"#### Order {i}\"))\n",
        "\n",
        "    # Start from the spatially averaged T contribution.\n",
        "    t_avg = T_power_avg_6[i]\n",
        "    display(Markdown(\"Spatially averaged contribution:\"))\n",
        "    display(sp.Eq(sp.Symbol(rf\"\\left\\langle T_{{{i}}}(x,s;n)\\right\\rangle\"),t_avg))\n",
        "\n",
        "    # Evaluate at the junction point only.\n",
        "    t_eval = t_avg.subs(s, sp.Rational(1, 2))\n",
        "    t_eval = sp.collect(sp.expand(t_eval),[n, n**2, n**3, n**4, n**5, n**6])\n",
        "    T_power_avg_6_junction[i] = t_eval\n",
        "\n",
        "    display(Markdown(\"Value at junction point $s=1/2$:\"))\n",
        "    display(sp.Eq(sp.Symbol(rf\"\\left\\langle T_{{{i}}}(x,1/2;n)\\right\\rangle\"),T_power_avg_6_junction[i]))\n",
        "\n",
        "    display(HTML(\"<div style='height:10px'></div>\"))"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "##16.Logarithmic expansion up to sixth order\n",
        "\n",
        "This block constructs the logarithm of the $n$-th power total partition function up to sixth order.\n",
        "\n",
        "We first use the Taylor expansion of the logarithm:\n",
        "\n",
        "$$\n",
        "\\ln(1+X)\n",
        "=\n",
        "X-\\frac{X^2}{2}+\\frac{X^3}{3}+O(X^4).\n",
        "$$\n",
        "\n",
        "For the assembled star-polymer contribution, the spatially averaged total partition function is written as\n",
        "\n",
        "$$\n",
        "Q(s;n)\n",
        "\\approx\n",
        "1+\\sum_{i=1}^{6}\\left\\langle T_i(x,s;n)\\right\\rangle.\n",
        "$$\n",
        "\n",
        "Thus we identify\n",
        "\n",
        "$$\n",
        "X\n",
        "=\n",
        "\\sum_{i=1}^{6}\\left\\langle T_i(x,s;n)\\right\\rangle.\n",
        "$$\n",
        "\n",
        "The first-order averaged contribution vanishes:\n",
        "\n",
        "$$\n",
        "\\left\\langle T_1(x,s;n)\\right\\rangle=0.\n",
        "$$\n",
        "\n",
        "Therefore, to retain terms up to sixth order, the logarithmic expansion becomes\n",
        "\n",
        "$$\n",
        "\\begin{aligned}\n",
        "\\ln Q(s;n)\n",
        "\\approx{}&\n",
        "\\sum_{i=2}^{6}\\left\\langle T_i\\right\\rangle -\\frac{1}{2}\n",
        "\\left[\n",
        "\\left\\langle T_2\\right\\rangle^2\n",
        "+2\\left\\langle T_2\\right\\rangle\\left\\langle T_3\\right\\rangle\n",
        "+\\left\\langle T_3\\right\\rangle^2\n",
        "+2\\left\\langle T_2\\right\\rangle\\left\\langle T_4\\right\\rangle\n",
        "\\right] +\\frac{1}{3}\\left\\langle T_2\\right\\rangle^3.\n",
        "\\end{aligned}\n",
        "$$\n",
        "\n",
        "Here only products whose total order is less than or equal to six are retained."
      ],
      "metadata": {
        "id": "4NvqPz3lCzeL"
      }
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "DeeMta4Ji1aX"
      },
      "outputs": [],
      "source": [
        "# This cell may take about 5 min in a standard Colab environment.\n",
        "display(Markdown(\"## Logarithmic expansion up to sixth order\"))\n",
        "display(Markdown(\"This block constructs the logarithmic expansion using the spatially averaged T contributions defined above.\"))\n",
        "display(Markdown(\"The logarithmic expansion up to sixth order is:\"))\n",
        "display(Math(\n",
        "    r\"\\displaystyle \"\n",
        "    r\"\\ln Q(s;n)\"\n",
        "    r\"\\approx{} \"\n",
        "    r\"\\sum_{i=2}^{6}\\left\\langle T_{i}\\right\\rangle\"\n",
        "    r\"-\\frac{1}{2}\"\n",
        "    r\"\\left[\"\n",
        "    r\"\\left(\\left\\langle T_{2}\\right\\rangle\\right)^2\"\n",
        "    r\"+2\\left\\langle T_{2}\\right\\rangle\\left\\langle T_{3}\\right\\rangle\"\n",
        "    r\"+\\left(\\left\\langle T_{3}\\right\\rangle\\right)^2\"\n",
        "    r\"+2\\left\\langle T_{2}\\right\\rangle\\left\\langle T_{4}\\right\\rangle\"\n",
        "    r\"\\right]\"\n",
        "    r\"+\\frac{1}{3}\"\n",
        "    r\"\\left(\\left\\langle T_{2}\\right\\rangle\\right)^3\"))\n",
        "\n",
        "# 1. Use the spatially averaged T contributions\n",
        "T_avg = T_power_avg_6\n",
        "\n",
        "# 2. Construct the logarithmic expansion up to sixth order\n",
        "ln_Q_n_6th = 0\n",
        "\n",
        "for i in range(2, 7): ln_Q_n_6th += T_avg[i]\n",
        "\n",
        "ln_Q_n_6th -= sp.Rational(1, 2) * (T_avg[2]**2 + T_avg[3]**2 + 2*T_avg[2]*T_avg[3] + 2*T_avg[2]*T_avg[4])\n",
        "ln_Q_n_6th += sp.Rational(1, 3) * T_avg[2]**3\n",
        "ln_Q_n_6th = sp.expand(ln_Q_n_6th)\n",
        "\n",
        "# 3. Collect terms for readability\n",
        "ln_Q_n_6th = truncate_weighted_order_CD(ln_Q_n_6th,6)\n",
        "ln_Q_n_6th = collect_amplitudes_6th(ln_Q_n_6th)\n",
        "ln_Q_n_6th = collect_n_powers_6th(ln_Q_n_6th)\n",
        "\n",
        "display(Markdown(\"Logarithmic expansion result:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\ln Q(s;n)\"),ln_Q_n_6th))"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "##17.Required cosine modes for the sixth-order total partition function\n",
        "\n",
        "Having introduced the $S_i$ and $T_i$ contributions, we now justify why only the retained cosine modes of each propagator order are needed for the sixth-order total partition function.\n",
        "\n",
        "We define the spatial average over one lamellar period as\n",
        "\n",
        "$$\n",
        "\\langle T_{i} \\rangle\n",
        "=\n",
        "\\frac{k}{2\\pi}\n",
        "\\int_0^{2\\pi/k}\n",
        "T_{i}(x)\\,dx .\n",
        "$$\n",
        "\n",
        "The total partition function is expanded as\n",
        "\n",
        "$$\n",
        "Q\n",
        "=\n",
        "1+\\langle T_{1}\\rangle\n",
        "+\\langle T_{2}\\rangle\n",
        "+\\langle T_{3}\\rangle\n",
        "+\\langle T_{4}\\rangle\n",
        "+\\langle T_{5}\\rangle\n",
        "+\\langle T_{6}\\rangle\n",
        "+\\cdots .\n",
        "$$\n",
        "\n",
        "Here, $T_i$ and the related terms $S_i$ (introduced below) represent specific expansion terms, the explicit definitions of which will be given later.\n",
        "\n",
        "The key filtering rule is that only the zero mode survives the spatial average. In particular,\n",
        "\n",
        "$$\n",
        "\\left\\langle \\cos(mkx)\\cos(nkx) \\right\\rangle\n",
        "=\n",
        "\\begin{cases}\n",
        "1, & m=n=0,\\\\\n",
        "\\dfrac12, & m=n\\neq 0,\\\\\n",
        "0, & m\\neq n.\n",
        "\\end{cases}\n",
        "$$\n",
        "\n",
        "Therefore, a coefficient of $q^{(i)}$ contributes to the final result only if it can combine with another term to produce a zero mode.\n",
        "\n",
        "Let\n",
        "\n",
        "$$\n",
        "q(x,f)p(x,1-f)\n",
        "=\n",
        "1+S_{1}+S_{2}+S_{3}+\\cdots .\n",
        "$$\n",
        "\n",
        "Then\n",
        "\n",
        "$$\n",
        "Q\n",
        "=\n",
        "\\left\\langle\n",
        "\\left(\n",
        "1+S_{1}+S_{2}+\\cdots\n",
        "\\right)^n\n",
        "\\right\\rangle .\n",
        "$$\n",
        "\n",
        "A useful point is that\n",
        "\n",
        "$$\n",
        "T_{2i}\n",
        "\\supset\n",
        "\\frac{n(n-1)}{2}\n",
        "\\left(S_{i}\\right)^2 .\n",
        "$$\n",
        "\n",
        "Thus, up to sixth order, the terms with $i=1,2,3$ can contribute through quadratic combinations, because\n",
        "\n",
        "$$\n",
        "2i\\le 6 .\n",
        "$$\n",
        "\n",
        "This means that all relevant modes of $q^{(1)}$, $q^{(2)}$, and $q^{(3)}$ must be retained.\n",
        "\n",
        "For higher-order terms, fewer modes are needed. The sixth-order term $q^{(6)}$ appears only directly in $T_{6}$, so only its constant term contributes. The fifth-order term $q^{(5)}$ can multiply first-order terms, so its constant, $\\cos(kx)$, and $\\cos(2kx)$ components are needed. The fourth-order term $q^{(4)}$ can multiply second-order terms, which contain modes up to $\\cos(4kx)$, so modes up to $m=4$ are needed.\n",
        "\n",
        "Therefore, for the sixth-order calculation in the $s=f=1/2$ case, the required modes are\n",
        "\n",
        "$$\n",
        "\\boxed{\n",
        "\\begin{aligned}\n",
        "q^{(1)} &: 1,2,\\\\\n",
        "q^{(2)} &: 0,1,2,3,4,\\\\\n",
        "q^{(3)} &: 0,1,2,3,4,5,6,\\\\\n",
        "q^{(4)} &: 0,1,2,3,4,\\\\\n",
        "q^{(5)} &: 0,1,2,\\\\\n",
        "q^{(6)} &: 0.\n",
        "\\end{aligned}\n",
        "}\n",
        "$$\n",
        "\n",
        "Here $m=0$ denotes the constant term, and $m\\ge 1$ denotes the coefficient of $\\cos(mkx)$.\n",
        "\n",
        "---"
      ],
      "metadata": {
        "id": "az5C2zU3sMP2"
      }
    },
    {
      "cell_type": "markdown",
      "source": [
        "### Example: required modes of $q^{(5)}$\n",
        "\n",
        "As a simple example, consider why $q^{(5)}$ only requires the modes $m=0,1,2$.\n",
        "\n",
        "Write\n",
        "\n",
        "$$\n",
        "q^{(5)}(x)\n",
        "=\n",
        "l_0\n",
        "+\n",
        "l_1\\cos(kx)\n",
        "+\n",
        "l_2\\cos(2kx)\n",
        "+\n",
        "l_3\\cos(3kx)\n",
        "+\\cdots .\n",
        "$$\n",
        "\n",
        "The direct fifth-order contribution contains\n",
        "\n",
        "$$\n",
        "T_5 \\supset nq^{(5)} .\n",
        "$$\n",
        "\n",
        "After spatial averaging, this gives\n",
        "\n",
        "$$\n",
        "\\left\\langle q^{(5)} \\right\\rangle\n",
        "=\n",
        "l_0 .\n",
        "$$\n",
        "\n",
        "Therefore the constant term $q^{(5)}_0$ is required.\n",
        "\n",
        "Beyond its direct fifth-order average, $q^{(5)}$ can enter the sixth-order contribution only through multiplication by a first-order term.\n",
        "\n",
        "One representative same-arm contribution is\n",
        "\n",
        "$$\n",
        "S_{6}\\supset q^{(5)}p^{(1)}.\n",
        "$$\n",
        "\n",
        "Since $T_{6}$ contains $nS_{6}$, this term contributes to the assembled sixth-order expression.\n",
        "\n",
        "At $s=f=1/2$, the first-order term has the form\n",
        "\n",
        "$$\n",
        "p^{(1)}(x)\n",
        "=\n",
        "-a_1\\cos(kx)\n",
        "+\n",
        "a_2\\cos(2kx).\n",
        "$$\n",
        "\n",
        "Therefore,\n",
        "\n",
        "$$\n",
        "\\begin{aligned}\n",
        "\\left\\langle q^{(5)}p^{(1)} \\right\\rangle\n",
        "&=\n",
        "\\left\\langle\n",
        "q^{(5)}\n",
        "\\left[\n",
        "-a_1\\cos(kx)\n",
        "+\n",
        "a_2\\cos(2kx)\n",
        "\\right]\n",
        "\\right\\rangle \\\\[1mm]\n",
        "&=\n",
        "-\\frac{a_1}{2}q^{(5)}_1\n",
        "+\n",
        "\\frac{a_2}{2}q^{(5)}_2 .\n",
        "\\end{aligned}\n",
        "$$\n",
        "\n",
        "The reason why $l_3$ is not needed is that there is no first-order term proportional to $\\cos(3kx)$. Indeed,\n",
        "\n",
        "$$\n",
        "\\left\\langle\n",
        "l_3\\cos(3kx)\\cos(kx)\n",
        "\\right\\rangle\n",
        "=0,\n",
        "$$\n",
        "\n",
        "and\n",
        "\n",
        "$$\n",
        "\\left\\langle\n",
        "l_3\\cos(3kx)\\cos(2kx)\n",
        "\\right\\rangle\n",
        "=0.\n",
        "$$\n",
        "\n",
        "Thus $l_3$ cannot generate a zero mode when multiplied by the available first-order modes.\n",
        "\n",
        "Could $l_3$ contribute by multiplying two or more lower-order terms? Not within a sixth-order calculation. Such terms would have order at least\n",
        "\n",
        "$$\n",
        "5+1+1=7,\n",
        "$$\n",
        "\n",
        "which is beyond the sixth-order truncation.\n",
        "\n",
        "Therefore, up to sixth order, $q^{(5)}$ only needs the modes\n",
        "\n",
        "$$\n",
        "q^{(5)}:\\;0,1,2 .\n",
        "$$\n",
        "\n",
        "---"
      ],
      "metadata": {
        "id": "Ys4ZMOW3vfUz"
      }
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "e7-3q7RthTGO"
      },
      "source": [
        "##18.Second-order RPA coefficient and spinodal condition\n",
        "\n",
        "After constructing the sixth-order total partition function, the second-order RPA coefficient is obtained as the terms of $C^2$ at $s=f=1/2$.\n",
        "\n",
        "The second-order free energy is given by\n",
        "\n",
        "$$\n",
        "\\mathcal{F}_{\\le 2}(C)\n",
        "=\n",
        "\\left[\n",
        "-h_0(\\mu)\n",
        "+\n",
        "\\frac{1}{2\\chi\\,N}\n",
        "\\right]C^2\n",
        "=f_{2}\\,C^2.\n",
        "$$\n",
        "\n",
        "The critical wavenumber parameter is obtained from\n",
        "\n",
        "$$\n",
        "\\frac{d h_0}{d\\mu}=0.\n",
        "$$\n",
        "\n",
        "The spinodal condition is\n",
        "\n",
        "$$\n",
        "-h_0(\\mu^*)\n",
        "+\n",
        "\\frac{1}{2(\\chi\\,N)_{\\mathrm{s}}}\n",
        "=0.\n",
        "$$\n",
        "\n",
        "And it provides\n",
        "\n",
        "$$\n",
        "\\mu^* \\approx 3.78523566585,\n",
        "\\quad (\\chi N)_{s} \\approx 10.4948682454\n",
        "$$\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "display(Markdown(\"## Second-order coefficient and spinodal analysis\"))\n",
        "display(Markdown(\"This block extracts the second-order coefficient directly from the logarithmic expansion \"\n",
        "    \"of the assembled total partition function.\"))\n",
        "\n",
        "\n",
        "# 0. Functions for below calculations\n",
        "def latex_with_chiN(expr):\n",
        "    #Render chiN as \\\\chi\\\\,N in LaTeX output while keeping the Python variable name chiN.\n",
        "    return sp.latex(expr,symbol_names={chiN: r\"\\chi\\,N\"})\n",
        "\n",
        "def clean_numerical_zero(value, tolerance=1e-12, digits=30):\n",
        "    #Display very small numerical roundoff values as exact zero.\n",
        "    value_float = float(sp.N(value, digits))\n",
        "\n",
        "    if abs(value_float) < tolerance:return sp.Integer(0)\n",
        "    return sp.N(value, digits)\n",
        "\n",
        "# 1. Extract h0(mu) from the second-order expression\n",
        "display(Markdown(\"### 1. Extract the second-order logarithmic coefficient\"))\n",
        "\n",
        "display(Markdown(\n",
        "    \"The ansatz used throughout the notebook is $C=O(\\\\epsilon)$ and $D=O(\\\\epsilon^2)$. \"\n",
        "    \"Therefore, the second order contains the possible terms $C^2$ and $D$. \"\n",
        "    \"We first retain all terms through second order and only then evaluate the expression \"\n",
        "    \"at the junction point $s=f=1/2$.\"))\n",
        "\n",
        "ln_Q_for_second_order = ln_Q_n_6th\n",
        "\n",
        "# Keep all terms through second order:\n",
        "# C = O(epsilon), D = O(epsilon^2).\n",
        "ln_Q_second_order = truncate_weighted_order_CD(sp.expand(ln_Q_for_second_order),2)\n",
        "ln_Q_second_order_junction = sp.expand(ln_Q_second_order.subs(s, sp.Rational(1, 2)))\n",
        "ln_Q_second_order_junction = sp.factor(sp.cancel(sp.together(ln_Q_second_order_junction)))\n",
        "display(Markdown(\"Second-order logarithmic expression at the junction point:\"))\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"\\left[\\frac{1}{n} \\ln Q \\left(\\frac{1}{2};n \\right) \\right]_{\\le 2}\"),ln_Q_second_order_junction/n))\n",
        "display(Markdown(\"After the junction-point substitution, the possible linear $D$ contribution vanishes. \"\n",
        "    \"The remaining second-order logarithmic term is proportional to $C^2$.\"))\n",
        "\n",
        "h0_expr = sp.simplify(ln_Q_second_order_junction / (n * C**2))\n",
        "h0_expr = sp.factor(sp.cancel(sp.together(h0_expr)))\n",
        "\n",
        "display(Markdown(\"Extracted logarithmic coefficient:\"))\n",
        "display(Math(\n",
        "    r\"\\left[\\frac{1}{n} \\ln Q \\left(\\frac{1}{2};n \\right)\\right]_{\\le 2}\"\n",
        "    r\"=\"\n",
        "    r\"\\,h_0(\\mu)\\,C^2\"))\n",
        "\n",
        "display(Math(\n",
        "    r\"h_0(\\mu)\"\n",
        "    r\"\\equiv{}\"\n",
        "    r\"\\frac{1}{nC^2}\"\n",
        "    r\"\\left[\\ln Q(1/2;n) \\right]_{\\le 2}\"\n",
        "    r\"=\" + sp.latex(h0_expr)))\n",
        "\n",
        "# 2. Define the second-order free-energy coefficient\n",
        "display(Markdown(\"### 2. Define the second-order free-energy coefficient\"))\n",
        "\n",
        "second_coeff_expr = sp.simplify(-h0_expr + sp.Rational(1, 2)/chiN)\n",
        "second_coeff_expr = sp.factor(sp.cancel(sp.together(second_coeff_expr)))\n",
        "\n",
        "display(Markdown(\"Second-order coefficient including the contact-interaction contribution:\"))\n",
        "display(Math(\n",
        "    r\"f_2\\!\\left(\\mu,\\chi\\,N\\right)\"\n",
        "    r\"\\equiv{}\"\n",
        "    r\"-h_0(\\mu)+\\frac{1}{2\\chi\\,N}\"))\n",
        "\n",
        "display(Math(\n",
        "    r\"f_2\\!\\left(\\mu,\\chi\\,N\\right)\"\n",
        "    r\"=\" + latex_with_chiN(second_coeff_expr)))\n",
        "\n",
        "# 3. Critical point calculation\n",
        "display(Markdown(\"### 3. Critical point calculation\"))\n",
        "\n",
        "# The critical mu is obtained by stationarizing h0(mu).\n",
        "mu_eq = sp.diff(h0_expr, mu)\n",
        "\n",
        "display(Markdown(r\"Stationarity condition for $\\mu$:\"))\n",
        "display(Math(\n",
        "    r\"\\frac{d h_0}{d\\mu}\"\n",
        "    r\"=\"\n",
        "    + sp.latex(mu_eq)\n",
        "    + r\"=0\"))\n",
        "\n",
        "mu_cri = sp.nsolve(mu_eq, mu, 4, prec=50)\n",
        "mu_cri_float = float(mu_cri)\n",
        "\n",
        "# The spinodal condition is f2(mu*, chiN) = 0.\n",
        "chiN_eq_at_mu = second_coeff_expr.subs(mu, mu_cri)\n",
        "\n",
        "display(Markdown(r\"Spinodal condition evaluated at $\\mu=\\mu^*$:\"))\n",
        "display(Math(latex_with_chiN(sp.Eq(chiN_eq_at_mu, 0))))\n",
        "\n",
        "chiN_spinodal = sp.nsolve(chiN_eq_at_mu, chiN, 10.495, prec=50 )\n",
        "\n",
        "second_coeff_at_spinodal_raw = sp.N(second_coeff_expr.subs({ mu: mu_cri, chiN: chiN_spinodal}),30)\n",
        "second_coeff_at_spinodal = clean_numerical_zero(second_coeff_at_spinodal_raw, tolerance=1e-12,digits=30)\n",
        "\n",
        "display(Markdown(\"Critical values assigned for downstream cells:\"))\n",
        "display(Math(r\"\\mu^{*}=\"+ sp.latex(mu_cri)))\n",
        "display(Math(r\"(\\chi\\,N)_{\\mathrm{s}}=\"+ sp.latex(chiN_spinodal)))\n",
        "display(Markdown(\"Second-order coefficient at the spinodal:\"))\n",
        "display(Math(\n",
        "    r\"\\left.\"\n",
        "    r\"\\left[-h_0(\\mu)+\\frac{1}{2\\chi\\,N}\\right]\"\n",
        "    r\"\\right|_{\\mu=\\mu^{*},\\,\\chi\\,N=(\\chi\\,N)_{\\mathrm{s}}}\"\n",
        "    r\"=\" + sp.latex(second_coeff_at_spinodal)))\n",
        "\n",
        "# 4. Numerical functions\n",
        "h0_func = sp.lambdify(mu, h0_expr, \"numpy\")\n",
        "second_coeff_at_spinodal_expr = sp.simplify(second_coeff_expr.subs(chiN, chiN_spinodal))\n",
        "second_coeff_func = sp.lambdify(mu,second_coeff_at_spinodal_expr,\"numpy\")\n",
        "mu_vals = np.linspace(0.1, 10, 500)\n",
        "\n",
        "h0_vals = h0_func(mu_vals)\n",
        "second_coeff_vals = second_coeff_func(mu_vals)\n",
        "\n",
        "# 5. Plot of h0\n",
        "display(Markdown(\"### 4. Plot of $h_0(\\\\mu)$\"))\n",
        "\n",
        "# plot settings\n",
        "plt.rcParams.update({\n",
        "    \"font.size\": 8,\n",
        "    \"axes.labelsize\": 9,\n",
        "    \"xtick.labelsize\": 8,\n",
        "    \"ytick.labelsize\": 8,\n",
        "    \"legend.fontsize\": 7,\n",
        "    \"axes.linewidth\": 0.8,\n",
        "    \"lines.linewidth\": 1.4,\n",
        "    \"xtick.direction\": \"in\",\n",
        "    \"ytick.direction\": \"in\",\n",
        "    \"xtick.major.size\": 3.0,\n",
        "    \"ytick.major.size\": 3.0,\n",
        "    \"xtick.minor.size\": 1.8,\n",
        "    \"ytick.minor.size\": 1.8,\n",
        "    \"xtick.major.width\": 0.8,\n",
        "    \"ytick.major.width\": 0.8,\n",
        "    \"xtick.minor.width\": 0.6,\n",
        "    \"ytick.minor.width\": 0.6,})\n",
        "\n",
        "h0_at_mu_cri_float = float(h0_func(mu_cri_float))\n",
        "ratio=0.9\n",
        "fig, ax = plt.subplots(figsize=(3.35*ratio, 2.35*ratio), dpi=300)\n",
        "\n",
        "ax.plot(mu_vals,h0_vals,color=\"blue\",label=r\"$h_0(\\mu)$\")\n",
        "ax.axvline(mu_cri_float,color=\"red\",linestyle=\"--\",linewidth=1.0)\n",
        "ax.plot(mu_cri_float, h0_at_mu_cri_float,\n",
        "    marker=\"o\", color=\"red\", markersize=3.5,\n",
        "    linestyle=\"None\", label=rf\"$\\mu^*\\approx {mu_cri_float:.4f}$\")\n",
        "ax.axhline(0, linewidth=0.8, color=\"black\")\n",
        "\n",
        "ax.set_xlabel(r\"$\\mu$\")\n",
        "ax.set_ylabel(r\"$h_0(\\mu)$\")\n",
        "\n",
        "ax.set_xlim(0, 10)\n",
        "ax.set_xticks([i for i in range(11)],[i for i in range(11)])\n",
        "ax.set_ylim(-0.001, 0.05)\n",
        "\n",
        "ax.minorticks_on()\n",
        "ax.tick_params(which=\"both\", top=True, right=True)\n",
        "ax.legend( frameon=False, loc=\"best\",\n",
        "    handlelength=1.8, borderpad=0.2,labelspacing=0.3)\n",
        "\n",
        "fig.tight_layout()\n",
        "plt.show()\n",
        "\n",
        "# 6. Plot of the second-order coefficient at the spinodal chiN\n",
        "display(Markdown(r\"### 5. Plot of $-h_0 (\\mu)+\\frac{1}{2(\\chi N)_s}$\"))\n",
        "second_coeff_at_spinodal_float = float(second_coeff_at_spinodal)\n",
        "ratio=0.9\n",
        "fig, ax = plt.subplots(figsize=(3.35*ratio, 2.35*ratio), dpi=300)\n",
        "\n",
        "ax.plot(mu_vals, second_coeff_vals,\n",
        "    color=\"blue\", label=r\"$-h_0 (\\mu)+\\frac{1}{(2\\chi N)_s}$\")\n",
        "ax.axvline(mu_cri_float,\n",
        "    color=\"red\", linestyle=\"--\",linewidth=1.0)\n",
        "\n",
        "ax.plot(mu_cri_float,\n",
        "    second_coeff_at_spinodal_float,\n",
        "    marker=\"o\", color=\"red\", markersize=3,\n",
        "    linestyle=\"None\", label=rf\"$\\mu^*\\approx {mu_cri_float:.4f}$\")\n",
        "\n",
        "ax.axhline(0, linewidth=0.8, color=\"black\")\n",
        "ax.set_xlabel(r\"$\\mu$\")\n",
        "ax.set_ylabel(r\"$-h_0 (\\mu)+1/(2\\chi N)_s$\")\n",
        "ax.set_xlim(0, 10)\n",
        "ax.set_xticks([i for i in range(11)],[i for i in range(11)])\n",
        "ax.set_ylim(-1.0e-3, 1.0e-2)\n",
        "ax.minorticks_on()\n",
        "ax.tick_params(which=\"both\", top=True, right=True)\n",
        "\n",
        "legend_x = 1.015; legend_y = 0.05\n",
        "\n",
        "ax.legend(frameon=False, loc=\"lower right\",\n",
        "    bbox_to_anchor=(legend_x, legend_y),\n",
        "    handlelength=1.8, borderpad=0.2,labelspacing=0.3)\n",
        "\n",
        "fig.tight_layout()\n",
        "plt.show()"
      ],
      "metadata": {
        "id": "l3ymAcQrK6y_"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "N_CUu9_6jEzm"
      },
      "source": [
        "##19.Free-energy coefficient expressions $f_{ij}(n)$\n",
        "\n",
        "The coefficient extraction is handled by `f_coefficients_junction`, which is built directly from `ln_Q_n_6th` at the junction point.\n",
        "\n",
        "For the $D$-elimination and mixture analysis, the needed coefficient subset is\n",
        "\n",
        "$$\n",
        "f_{20},\\quad f_{02},\\quad f_{21},\\quad f_{40},\\quad f_{22},\\quad f_{41},\\quad f_{60}.\n",
        "$$\n",
        "\n",
        "These coefficients are symbolic expressions in `n` and `mu`.\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "Mk9K6U8d1Mir"
      },
      "outputs": [],
      "source": [
        "# NOTE:\n",
        "# This cell normally finishes within a few minutes.\n",
        "# However, sp.factor() can occasionally cause a memory-related slowdown and make the cell run for much longer than expected.\n",
        "# If the runtime exceeds about 5 minutes, stop the run, restart the kernel, and rerun the notebook.\n",
        "\n",
        "display(Markdown(\"## Extraction of free-energy expansion coefficients\"))\n",
        "display(Markdown(\"This block extracts the coefficients from the sixth-order logarithmic expansion of the assembled total partition function.\"))\n",
        "display(Markdown(r\"Each coefficient is extracted as the coefficient of the corresponding $C^iD^j$ monomial in the negative logarithmic contribution.\"))\n",
        "display(Markdown(\"The highest power of n is checked after evaluating the coefficients at the symmetric junction $s=f=1/2$.\"))\n",
        "display(Markdown(\"In the code, this is implemented by substituting $s=1/2$.\"))\n",
        "\n",
        "# 1. Set the logarithmic expansion used for coefficient extraction\n",
        "ln_Q_for_coefficients = sp.expand(ln_Q_n_6th)\n",
        "\n",
        "# 2. Display the general form of the entropic free-energy contribution\n",
        "display(Markdown(\"### 1. General form of the entropic free-energy contribution\"))\n",
        "display(Markdown(\"The extracted coefficients are defined through the following expansion.\"))\n",
        "display(Math(r\"\\displaystyle {\\mathcal{F}_{\\le6}}=-\\frac{1}{n}\\left[\\ln Q(s;n) \\right]_{\\le 6} + \\frac{1}{2\\chi N}C^2=f_{10}C+f_{01}D+f_{20}C^2+f_{11}CD+f_{02}D^2+f_{30}C^3+f_{21}C^2D+f_{12}CD^2+f_{03}D^3+f_{40}C^4+f_{31}C^3D+f_{22}C^2D^2+f_{50}C^5+f_{41}C^4D+f_{60}C^6\"))\n",
        "\n",
        "# 3. Define functions\n",
        "def simplify_zero_check(expr):\n",
        "    #Simplify an expression for checking whether it is exactly zero.\n",
        "    expr = sp.simplify(expr)\n",
        "    expr = sp.powsimp(expr, force=True)\n",
        "    expr = sp.together(expr)\n",
        "    expr = sp.cancel(expr)\n",
        "    expr = sp.factor(expr)\n",
        "    expr = sp.simplify(expr)\n",
        "    return expr\n",
        "\n",
        "def extract_free_energy_coefficient(expr, monomial, C_coeff_cache=None):\n",
        "    power_C, power_D = monomial_powers_CD(monomial)\n",
        "    if C_coeff_cache is None:\n",
        "        C_coeff = expr.coeff(C, power_C)\n",
        "\n",
        "    else:\n",
        "        if power_C not in C_coeff_cache:\n",
        "            C_coeff_cache[power_C] = sp.expand(expr.coeff(C, power_C))\n",
        "        C_coeff = C_coeff_cache[power_C]\n",
        "\n",
        "    coeff_expr = C_coeff.coeff(D, power_D)\n",
        "    coeff_expr = -sp.expand(coeff_expr / n)\n",
        "    # Calculation uses a fast n-power collector.\n",
        "    # Exponential grouping is applied only when displaying the expression.\n",
        "    coeff_expr = sp.collect(sp.expand(coeff_expr), [n, n**2, n**3, n**4, n**5, n**6])\n",
        "    return coeff_expr\n",
        "\n",
        "def degree_in_n_for_display(expr):\n",
        "    # Return the polynomial degree in n after simplifying zero expressions.\n",
        "    expr = simplify_zero_check(expr)\n",
        "\n",
        "    if expr == 0:\n",
        "        return None\n",
        "\n",
        "    poly = sp.Poly(sp.expand(expr), n)\n",
        "    return poly.degree()\n",
        "\n",
        "def n_ge2_part(expr, max_power=10):\n",
        "    # Return the part of expr containing n**i with i >= 2.\n",
        "    expr = sp.expand(expr)\n",
        "\n",
        "    if expr == 0:\n",
        "        return sp.S(0)\n",
        "\n",
        "    poly = sp.Poly(expr, n)\n",
        "    contribution = sum(poly.coeff_monomial(n**power) * n**power for power in range(2, max_power + 1))\n",
        "    contribution = simplify_zero_check(contribution)\n",
        "    return contribution\n",
        "\n",
        "# 4. Define coefficient list\n",
        "display(Markdown(\"### 2. Extract coefficients\"))\n",
        "coefficient_specs = [\n",
        "    (\"f60\", \"60\", C**6),\n",
        "    (\"f41\", \"41\", C**4 * D),\n",
        "    (\"f50\", \"50\", C**5),\n",
        "    (\"f31\", \"31\", C**3 * D),\n",
        "    (\"f12\", \"12\", C * D**2),\n",
        "    (\"f03\", \"03\", D**3),\n",
        "    (\"f40\", \"40\", C**4),\n",
        "    (\"f22\", \"22\", C**2 * D**2),\n",
        "    (\"f21\", \"21\", C**2 * D),\n",
        "    (\"f02\", \"02\", D**2),\n",
        "    (\"f30\", \"30\", C**3),\n",
        "    (\"f11\", \"11\", C * D),\n",
        "    (\"f20\", \"20\", C**2),\n",
        "    (\"f01\", \"01\", D),\n",
        "    (\"f10\", \"10\", C),]\n",
        "\n",
        "f_coefficients = {}\n",
        "f_coefficients_junction = {}\n",
        "f_coefficients_critical = {}\n",
        "\n",
        "# Stores the n**i contributions with i >= 2 after substituting s=1/2.\n",
        "n_ge2_check_at_junction = {}\n",
        "# This dictionary stores the highest degree of n for each coefficient.\n",
        "n_degree_at_junction = {}\n",
        "C_coefficient_cache = {}\n",
        "junction_s = sp.Rational(1, 2)\n",
        "\n",
        "for var_name, label, monomial in coefficient_specs:\n",
        "    f_label = rf\"f_{{{label}}}\"\n",
        "    power_C, power_D = monomial_powers_CD(monomial)\n",
        "\n",
        "    display(Markdown(rf\"#### Coefficient ${f_label}$\"))\n",
        "    display(sp.Eq(sp.Symbol(rf\"\\mathrm{{monomial}}\\;of\\;{f_label}\"), monomial))\n",
        "\n",
        "    # General expression before evaluating at the junction point s = 1/2.\n",
        "    coeff_expr = extract_free_energy_coefficient(ln_Q_for_coefficients, monomial, C_coeff_cache=C_coefficient_cache)\n",
        "    f_coefficients[var_name] = coeff_expr\n",
        "    coeff_expr_display = collect_by_n_and_exponential(coeff_expr, n)\n",
        "\n",
        "    display(Markdown(rf\"General expression for ${f_label}$:\"))\n",
        "    if var_name == \"f20\":\n",
        "        display(Math(rf\"{f_label}(s,\\mu;n)={sp.latex(coeff_expr_display)}+\\frac{{2}}{{\\chi N}}\"))\n",
        "    else:\n",
        "        display(sp.Eq(sp.Symbol(rf\"{f_label}(s,\\mu;n)\"), coeff_expr_display))\n",
        "\n",
        "    # Substitute the junction point s = 1/2 exactly.\n",
        "    coeff_junction = coeff_expr.subs(s, junction_s)\n",
        "    coeff_junction = sp.collect(sp.expand(coeff_junction), [n, n**2, n**3, n**4, n**5, n**6])\n",
        "    f_coefficients_junction[var_name] = coeff_junction\n",
        "    coeff_junction_display = collect_by_n_and_exponential(coeff_junction, n)\n",
        "\n",
        "    display(Markdown(rf\"Value of ${f_label}$ after substituting $s=1/2$:\"))\n",
        "    if var_name == \"f20\":\n",
        "        display(Math(rf\"{f_label}\\left(\\frac{{1}}{{2}},\\mu;n \\right)={sp.latex(coeff_junction_display)}+\\frac{{1}}{{2\\chi N}}\"))\n",
        "    else:\n",
        "        display(sp.Eq(sp.Symbol(rf\"{f_label}\\left(\\frac{1}{2},\\mu;n \\right)\"), coeff_junction_display))\n",
        "\n",
        "    # Check the dependence on n after substituting s = 1/2.\n",
        "    degree_n = degree_in_n_for_display(coeff_junction)\n",
        "    n_ge2_junction = n_ge2_part(coeff_junction, max_power=6)\n",
        "    n_degree_at_junction[var_name] = degree_n\n",
        "    n_ge2_check_at_junction[var_name] = n_ge2_junction\n",
        "\n",
        "    display(Markdown(rf\"Dependence on $n$ of ${f_label}$ after substituting $s=1/2$:\"))\n",
        "\n",
        "    if degree_n is None:\n",
        "        display(Math(rf\"{f_label}\\left(\\frac{{1}}{{2}},\\mu;n\\right)=0\\quad\\Rightarrow\\quad\\mathrm{{coefficient\\ vanishes}}\"))\n",
        "    else:\n",
        "        display(Math(rf\"\\deg_n\\left[{f_label}\\left(\\frac{{1}}{{2}},\\mu;n\\right)\\right]={sp.latex(degree_n)}\"))\n",
        "        display(Markdown(rf\"$n^i$ terms for $i \\ge 2$ contribute to ${f_label}$ after substituting $s=1/2$:\"))\n",
        "\n",
        "        if n_ge2_junction == 0:\n",
        "            display(Math(r\"0\\quad\\mathrm{(vanished)}\"))\n",
        "\n",
        "        else:\n",
        "            n_ge2_junction_display = collect_by_n_and_exponential(n_ge2_junction, n)\n",
        "            display(Math(rf\"\\left[{f_label}\\left(\\frac{{1}}{{2}},\\mu;n\\right)\\right]_{{n^i,\\;i\\ge 2}}={sp.latex(n_ge2_junction_display)}\"))\n",
        "    # Critical-mu numerical value.\n",
        "    # Kept here intentionally for diagnostic display.\n",
        "    coeff_critical = coeff_junction.subs(mu, mu_cri).evalf(n=8)\n",
        "    f_coefficients_critical[var_name] = coeff_critical\n",
        "\n",
        "    display(Markdown(rf\"Value of ${f_label}$ at $\\mu = \\mu^*$:\"))\n",
        "    if var_name == \"f20\":\n",
        "        display(Math(rf\"{f_label}\\left(\\frac{{1}}{{2}},\\mu;n\\right)\\bigg|_{{\\mu=\\mu^{{*}}}}={sp.latex(coeff_critical)}+\\frac{{1}}{{2\\chi N}}\"))\n",
        "    else:\n",
        "        display(Math(rf\"{f_label}\\left(\\frac{{1}}{{2}},\\mu;n\\right)\\bigg|_{{\\mu=\\mu^{{*}}}}={sp.latex(coeff_critical)}\"))\n",
        "    display(HTML(\"<div style='height:10px'></div>\"))\n",
        "\n",
        "# 5. Assign commonly used coefficient variables\n",
        "display(Markdown(\"### 3. Assign coefficient variables\"))\n",
        "\n",
        "f60 = f_coefficients_junction[\"f60\"]\n",
        "f41 = f_coefficients_junction[\"f41\"]\n",
        "f50 = f_coefficients_junction[\"f50\"]\n",
        "f31 = f_coefficients_junction[\"f31\"]\n",
        "f12 = f_coefficients_junction[\"f12\"]\n",
        "f03 = f_coefficients_junction[\"f03\"]\n",
        "\n",
        "f40 = f_coefficients_junction[\"f40\"]\n",
        "f22 = f_coefficients_junction[\"f22\"]\n",
        "f21 = f_coefficients_junction[\"f21\"]\n",
        "f02 = f_coefficients_junction[\"f02\"]\n",
        "\n",
        "f30 = f_coefficients_junction[\"f30\"]\n",
        "f11 = f_coefficients_junction[\"f11\"]\n",
        "f20 = f_coefficients_junction[\"f20\"]\n",
        "f01 = f_coefficients_junction[\"f01\"]\n",
        "f10 = f_coefficients_junction[\"f10\"]\n",
        "\n",
        "display(Markdown(\"Coefficient variables have been assigned after substituting $s=1/2$.\"))\n",
        "display(Markdown(\"For example, `f60` corresponds to $f_{60}$, `f41` corresponds to $f_{41}$, `f21` corresponds to $f_{21}$, and `f03` corresponds to the possible $D^3$ coefficient.\"))\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "2DLbZPKgv0Fg"
      },
      "outputs": [],
      "source": [
        "display(Markdown(r\"## Sixth-order truncation at the junction point and critical $\\mu=\\mu^*$\"))\n",
        "display(Markdown(\"This diagnostic block starts from the sixth-order logarithmic expansion, \"\n",
        "    r\"evaluates it at the junction point, substitutes the critical value of $\\mu=\\mu^*$, \"\n",
        "    \"and keeps only terms through sixth order.\"))\n",
        "\n",
        "display(Markdown(\"The order convention is:\"))\n",
        "display(Math(r\"C=O(\\epsilon),\\qquad D=O(\\epsilon^2)\"))\n",
        "\n",
        "display_digits = 8\n",
        "display_noise_cutoff = sp.Float(\"1e-40\")\n",
        "\n",
        "def remove_display_numerical_noise(expr, cutoff=display_noise_cutoff):\n",
        "    expr = sp.expand(expr)\n",
        "    kept_terms = []\n",
        "\n",
        "    for term in sp.Add.make_args(expr):\n",
        "        coeff, rest = term.as_coeff_Mul()\n",
        "        if coeff == 0: continue\n",
        "\n",
        "        if coeff.has(sp.Float):\n",
        "            try:\n",
        "                if abs(float(sp.N(coeff))) < float(cutoff): continue\n",
        "            except (TypeError, ValueError, OverflowError): pass\n",
        "\n",
        "        kept_terms.append(term)\n",
        "    return sp.expand(sum(kept_terms, sp.S(0)))\n",
        "\n",
        "# 1. Evaluate at the junction point\n",
        "display(Markdown(r\"### 1. Evaluate at the junction point $s=f=1/2$\"))\n",
        "\n",
        "minus_ln_Q_over_n_6th_junction = truncate_collect_amplitudes_n_exponentials_6th((-ln_Q_n_6th / n).subs(s, sp.Rational(1, 2)))\n",
        "\n",
        "display(Markdown(\"Logarithmic expansion at the junction point:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\left[-\\frac{1}{n}\\ln Q \\left(\\frac{1}{2}, \\mu; n \\right) \\right]_{\\le 6}\"),\n",
        "    minus_ln_Q_over_n_6th_junction))\n",
        "\n",
        "# 2. Substitute critical mu and keep terms through sixth order\n",
        "display(Markdown(r\"### 2. Substitute $\\mu=\\mu^*$ and keep terms through sixth order\"))\n",
        "\n",
        "minus_ln_Q_over_n_6th_junction_mu_raw = sp.expand((-ln_Q_n_6th / n).subs({s: sp.Rational(1, 2), mu: mu_cri}))\n",
        "minus_ln_Q_over_n_6th_truncated_mu = truncate_collect_amplitudes_n_exponentials_6th(minus_ln_Q_over_n_6th_junction_mu_raw)\n",
        "minus_ln_Q_over_n_6th_truncated_mu_display = truncate_collect_amplitudes_n_exponentials_6th(remove_display_numerical_noise(minus_ln_Q_over_n_6th_truncated_mu))\n",
        "\n",
        "display(Markdown(r\"After substituting $\\mu=\\mu^*$ and keeping terms with order \"r\"less than or equal to six:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\left[-\\frac{1}{n}\\ln Q \\left(\\frac{1}{2},\\mu^*; n \\right) \\right]_{\\le 6}\"),\n",
        "    sp.N(minus_ln_Q_over_n_6th_truncated_mu_display, display_digits)))\n",
        "\n",
        "# 3. Collect by powers of D\n",
        "display(Markdown(r\"### 3. Collect by powers of $D$\"))\n",
        "\n",
        "minus_ln_Q_over_n_6th_truncated_mu_D_collected = sp.collect(sp.expand(minus_ln_Q_over_n_6th_truncated_mu_display), [D, D**2, D**3] )\n",
        "\n",
        "display(Markdown(r\"Expression collected by powers of $D$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\left[-\\frac{1}{n}\\ln Q \\left(\\frac{1}{2},\\mu^*; n \\right) \\right]_{\\le 6}\"),\n",
        "    sp.N(minus_ln_Q_over_n_6th_truncated_mu_D_collected, display_digits)))"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "zXDCDHOljpBc"
      },
      "source": [
        "##20.Eliminate the incompressibility-induced field $D$\n",
        "\n",
        "The auxiliary field $D$ is determined by the self-consistent condition\n",
        "\n",
        "$$\n",
        "\\frac{\\partial \\mathcal{F}}{\\partial D} \\bigg | _{D^*}=0.\n",
        "$$\n",
        "\n",
        "Solving perturbatively gives\n",
        "\n",
        "$$\n",
        "D^*(C)=\\alpha_D C^2+ \\beta_D C^4+O(C^6),\n",
        "$$\n",
        "\n",
        "where\n",
        "\n",
        "$$\n",
        "\\alpha_D =-\\frac{f_{21}}{2f_{02}},\n",
        "\\qquad\n",
        "\\beta_D =-\\frac{f_{41}}{2f_{02}}+\\frac{f_{21}f_{22}}{2f_{02}^2}.\n",
        "$$\n",
        "\n",
        "This confirms the scaling assumption $D=O(C^2)$ and reduces the free energy to a function of the dominant amplitude $C$ only.\n"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "ZvoiZaA30_Ok"
      },
      "outputs": [],
      "source": [
        "display(Markdown(r\"## Sixth-order free-energy construction and $D$ minimization\"))\n",
        "display(Markdown(\"This block starts from the sixth-order logarithmic expansion, evaluates it at the junction point, \"\n",
        "    r\"constructs the free energy at the spinodal $\\chi N$, and minimizes it with respect to $D$.\"))\n",
        "\n",
        "display_digits = 8\n",
        "\n",
        "# 1. Evaluate the logarithmic expansion at the junction point\n",
        "display(Markdown(\"### 1. Evaluate the logarithmic expansion at the junction point\"))\n",
        "\n",
        "# Keep only terms up to sixth order before substituting the junction point.\n",
        "ln_Q_n_6th_filtered = truncate_weighted_order_CD(ln_Q_n_6th, 6)\n",
        "\n",
        "# Substitute the junction point and collect using the previously defined rules.\n",
        "ln_Q_n_6th_junction = truncate_collect_amplitudes_n_exponentials_6th(\n",
        "    ln_Q_n_6th_filtered.subs(s, sp.Rational(1, 2)))\n",
        "\n",
        "display(Markdown(\"Logarithmic expansion at the junction point:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\left [\\ln\\ Q \\left(\\frac{1}{2}, \\mu;n \\right) \\right]_{\\leq 6}\"),\n",
        "    ln_Q_n_6th_junction))\n",
        "\n",
        "\n",
        "# 2. Define the entropic free-energy contribution\n",
        "display(Markdown(\"### 2. Define the entropic free-energy contribution\"))\n",
        "\n",
        "# The entropic free-energy contribution is -ln<Q^n>/n.\n",
        "free_energy_entropic_6th = -sp.expand(ln_Q_n_6th_junction / n)\n",
        "free_energy_entropic_6th = truncate_collect_amplitudes_n_exponentials_6th(free_energy_entropic_6th)\n",
        "\n",
        "display(Markdown(\"Entropic free-energy contribution:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"-\\frac{1}{n} \\left [\\ln Q \\left(\\frac{1}{2},\\mu;n \\right)\\right]_{\\leq 6}\"),\n",
        "    free_energy_entropic_6th))\n",
        "\n",
        "# 3. Construct the sixth-order free energy at the spinodal chiN\n",
        "display(Markdown(r\"### 3. Construct the sixth-order free energy at the spinodal $\\chi N$\"))\n",
        "\n",
        "# Substitute mu = mu* before minimizing with respect to D.\n",
        "free_energy_6th_for_D = sp.expand(free_energy_entropic_6th.subs(mu, mu_cri) + C**2 / (2 * chiN_spinodal))\n",
        "free_energy_6th_for_D = truncate_collect_amplitudes_n_exponentials_6th(free_energy_6th_for_D)\n",
        "\n",
        "display(Markdown(r\"Sixth-order free energy before minimizing with respect to $D$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\left.\\mathcal{F}_{\\leq 6}(C,D;n)\\right|_{\\mu=\\mu^*,\\,\\chi N=(\\chi N)_{\\mathrm{s}}}\"),\n",
        "    sp.N(free_energy_6th_for_D, display_digits)))\n",
        "\n",
        "# 4. Define the expansion form of D*\n",
        "display(Markdown(r\"### 4. Define the expansion form of $D^*$\"))\n",
        "\n",
        "alpha_D = sp.Symbol(\"alpha_D\")\n",
        "beta_D = sp.Symbol(\"beta_D\")\n",
        "\n",
        "display(Markdown(\"The optimal D is expanded as:\"))\n",
        "display(Math(\n",
        "    r\"D^*(C)\"\n",
        "    r\"=\"\n",
        "    r\"\\alpha_D C^2+\\beta_D C^4+O(C^6)\"))\n",
        "\n",
        "display(Markdown(r\"Terms of order $C^6$ and higher in $D^*$ are omitted.\"))\n",
        "\n",
        "# 5. Differentiate with respect to D\n",
        "display(Markdown(\"### 5. Differentiate with respect to D\"))\n",
        "\n",
        "# Since f03 vanishes at the symmetric junction, the retained stationarity\n",
        "# equation is linear in D. Therefore, solve(diff_D, D) returns a single\n",
        "# formal solution for D*\n",
        "diff_D = sp.diff(free_energy_6th_for_D, D)\n",
        "diff_D_collected = truncate_collect_amplitudes_n_exponentials_6th(diff_D)\n",
        "\n",
        "display(Markdown(r\"Stationarity condition collected by powers of $C$ and $D$:\"))\n",
        "display(sp.Eq(\n",
        "    sp.Symbol(r\"\\frac{\\partial}{\\partial D}\\left\\{\\mathcal{F}_{\\le 6}(C,D;n) \\bigg |_{\\mu=\\mu^*,\\,\\chi N=(\\chi N)_{\\mathrm{s}}} \\right\\}\"),\n",
        "    sp.N(diff_D_collected, display_digits)))\n",
        "\n",
        "display(Markdown(r\"The optimal $D$ is obtained by solving:\"))\n",
        "display(sp.Eq(sp.N(diff_D_collected, display_digits), 0))\n",
        "\n",
        "# 6. Solve for D*\n",
        "display(Markdown(r\"### 6. Solve for $D^*$\"))\n",
        "\n",
        "D_star_solutions = sp.solve(diff_D, D)\n",
        "D_star_exact = D_star_solutions[0]\n",
        "\n",
        "display(Markdown(r\"Exact formal solution after substituting the spinodal $\\chi N$:\"))\n",
        "display(sp.Eq(\n",
        "    sp.Symbol(r\"\\left.D^*\\left(C,n\\right)\\right|_{\\mu=\\mu^*,\\chi N = (\\chi N)_{\\mathrm{s}}}\"),\n",
        "    sp.N(D_star_exact, display_digits)))\n",
        "\n",
        "# 7. Expand D* in powers of C\n",
        "display(Markdown(r\"### 7. Expand $D^*$ in powers of C\"))\n",
        "\n",
        "D_star_series = sp.series(sp.expand(D_star_exact), C, 0, 6)\n",
        "D_star_series_noO = D_star_series.removeO()\n",
        "\n",
        "display(Markdown(r\"Series expansion of $D^*$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\left.D^*\\left(C,n\\right)\\right|_{\\mu=\\mu^*,\\chi N = (\\chi N)_{\\mathrm{s}}}\"),\n",
        "    sp.N(D_star_series_noO, display_digits) + sp.Order(C**6)))\n",
        "\n",
        "# Extract the C2 and C4 coefficients first, then reconstruct D* explicitly in ordered form.\n",
        "alpha_D_expr = sp.cancel(sp.expand(D_star_series_noO).coeff(C**2))\n",
        "beta_D_expr = sp.cancel(sp.expand(D_star_series_noO).coeff(C**4))\n",
        "\n",
        "alpha_D_expr_display = normalize_rational_polynomial_display(alpha_D_expr, n, display_digits)\n",
        "beta_D_expr_display = normalize_rational_polynomial_display(beta_D_expr, n, display_digits)\n",
        "\n",
        "D_star_series_ordered = sp.collect(sp.expand(alpha_D_expr*C**2 + beta_D_expr*C**4),[C**2, C**4])\n",
        "D_star_series_ordered_display = sp.Add(\n",
        "    sp.Mul(alpha_D_expr_display, C**2, evaluate=False),\n",
        "    sp.Mul(beta_D_expr_display, C**4, evaluate=False),\n",
        "    evaluate=False)\n",
        "\n",
        "display(Markdown(r\"Truncated expression for $D^*$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\left.D^*\\left(C;n\\right)\\right|_{\\mu=\\mu^*, \\chi N = (\\chi N)_{\\mathrm{s}}}\"),\n",
        "    D_star_series_ordered_display))\n",
        "\n",
        "# 8. Extract D-star coefficients\n",
        "display(Markdown(\"### 8. Extract D-star coefficients\"))\n",
        "\n",
        "display(Markdown(r\"Coefficient of $C^2$ in $D^*$, alpha_D:\"))\n",
        "display(sp.Eq(alpha_D, alpha_D_expr_display))\n",
        "\n",
        "display(Markdown(r\"Coefficient of $C^4$ in $D^*$, beta_D:\"))\n",
        "display(sp.Eq(beta_D, beta_D_expr_display ))\n",
        "\n",
        "# 9. Substitute D* back into the free energy\n",
        "display(Markdown(r\"### 9. Substitute $D^*$ back into the free energy\"))\n",
        "\n",
        "free_energy_6th_optimized = sp.expand( free_energy_6th_for_D.subs(D, D_star_series_ordered))\n",
        "free_energy_6th_optimized = sp.series( sp.expand(free_energy_6th_optimized), C, 0, 7).removeO()\n",
        "free_energy_6th_optimized = sp.collect(sp.expand(free_energy_6th_optimized), [C**2, C**4, C**6])\n",
        "\n",
        "free_energy_6th_optimized_display_terms = []\n",
        "for power in [2, 4, 6]:\n",
        "    coefficient = sp.expand(free_energy_6th_optimized).coeff(C, power)\n",
        "\n",
        "    if coefficient == 0:\n",
        "        continue\n",
        "\n",
        "    coefficient_display = normalize_rational_polynomial_display(coefficient, n, display_digits)\n",
        "    free_energy_6th_optimized_display_terms.append(\n",
        "        sp.Mul(coefficient_display, C**power, evaluate=False)\n",
        "    )\n",
        "\n",
        "free_energy_6th_optimized_display = sp.Add(\n",
        "    *free_energy_6th_optimized_display_terms,\n",
        "    evaluate=False\n",
        ")\n",
        "\n",
        "display(Markdown(r\"Free energy after substituting $D^*$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\left.\\mathcal{F}_{\\leq 6}(C;n)\\right|_{\\mu=\\mu^*,\\,\\chi N=(\\chi N)_{\\mathrm{s}}}\"),\n",
        "    free_energy_6th_optimized_display))\n"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "display(Markdown(\"## General optimized free energy in terms of coefficient functions\"))\n",
        "\n",
        "display(Markdown(r\"This block rewrites the optimized free energy in terms of abstract coefficient functions \"r\"such as $f_{20}(n)$, $f_{02}(n)$, and $f_{21}(n)$.\"))\n",
        "\n",
        "display(Markdown(\"This expression is useful for seeing explicitly how the fourth and sixth-order \"\n",
        "    r\"coefficients arise after substituting the leading optimized $D$ amplitude.\"))\n",
        "\n",
        "# 1. Define abstract coefficient functions for display\n",
        "\n",
        "f20_fun = sp.Function(\"f20\")\n",
        "f02_fun = sp.Function(\"f02\")\n",
        "f21_fun = sp.Function(\"f21\")\n",
        "f40_fun = sp.Function(\"f40\")\n",
        "f22_fun = sp.Function(\"f22\")\n",
        "f41_fun = sp.Function(\"f41\")\n",
        "f60_fun = sp.Function(\"f60\")\n",
        "\n",
        "f20_abs = f20_fun(n)\n",
        "f02_abs = f02_fun(n)\n",
        "f21_abs = f21_fun(n)\n",
        "f40_abs = f40_fun(n)\n",
        "f22_abs = f22_fun(n)\n",
        "f41_abs = f41_fun(n)\n",
        "f60_abs = f60_fun(n)\n",
        "\n",
        "# 2. Construct the abstract free energy before eliminating D\n",
        "display(Markdown(r\"### 1. Construct the abstract free energy before eliminating $D$\"))\n",
        "display(Markdown(r\"The abstract free energy includes the entropic contribution and the contact-interaction contribution $\\frac{C^2}{2 \\chi N}$.\"))\n",
        "\n",
        "free_energy_abstract_for_D = (\n",
        "    f20_abs*C**2\n",
        "    + C**2/(2*chiN)\n",
        "    + f02_abs*D**2\n",
        "    + f21_abs*C**2*D\n",
        "    + f40_abs*C**4\n",
        "    + f22_abs*C**2*D**2\n",
        "    + f41_abs*C**4*D\n",
        "    + f60_abs*C**6)\n",
        "\n",
        "free_energy_abstract_for_D = sp.collect(\n",
        "    sp.expand(free_energy_abstract_for_D),\n",
        "    [C**2, D, D**2, C**2*D, C**2*D**2, C**4, C**4*D, C**6])\n",
        "\n",
        "display(Markdown(r\"Abstract free energy before eliminating $D$:\"))\n",
        "display(Math(r\"\\mathcal{F}(C,D;n)=\"+ latex_with_chiN(free_energy_abstract_for_D)))\n",
        "\n",
        "# 3. Define the leading optimized D amplitude\n",
        "display(Markdown(\"### 2. Define the leading optimized D amplitude\"))\n",
        "\n",
        "D2_star_abs = -f21_abs/(2*f02_abs)\n",
        "D4_star_abs = (-f41_abs/(2*f02_abs)+ f21_abs*f22_abs/(2*f02_abs**2))\n",
        "D_star_abstract = sp.expand(D2_star_abs*C**2 + D4_star_abs*C**4)\n",
        "\n",
        "display(Markdown(r\"Abstract optimized $D$ used in the substitution:\"))\n",
        "display(Math(r\"D^*(C)\\approx{} \"+ latex_with_chiN(D_star_abstract)))\n",
        "\n",
        "# 4. Substitute D star\n",
        "display(Markdown(r\"### 3. Substitute $D^*$ into the abstract free energy\"))\n",
        "\n",
        "free_energy_abstract_optimized_full = sp.expand(\n",
        "    free_energy_abstract_for_D.subs(D, D_star_abstract))\n",
        "\n",
        "free_energy_abstract_optimized_full = sp.collect(\n",
        "    sp.expand(free_energy_abstract_optimized_full),\n",
        "    [C**10, C**8, C**6, C**4, C**2])\n",
        "\n",
        "display(Markdown(\"Optimized free-energy output:\"))\n",
        "display(Math(r\"\\mathcal{F}(C;n)\\approx{} \"\n",
        "    + latex_with_chiN(free_energy_abstract_optimized_full)))\n",
        "\n",
        "# 5. Also display the sixth-order truncation used downstream\n",
        "display(Markdown(\"### 4. Sixth-order truncation used in the analysis\"))\n",
        "\n",
        "free_energy_abstract_optimized_6th = sp.series(free_energy_abstract_optimized_full, C, 0, 7 ).removeO()\n",
        "free_energy_abstract_optimized_6th = sp.collect(sp.expand(free_energy_abstract_optimized_6th), [C**6, C**4, C**2] )\n",
        "\n",
        "display(Markdown(\"Sixth-order truncation of the optimized free energy:\"))\n",
        "display(Math(r\"\\mathcal{F}_{\\le 6}(C;n)\\approx{} \"\n",
        "    + latex_with_chiN(free_energy_abstract_optimized_6th)))\n"
      ],
      "metadata": {
        "id": "qufzhLNw5K8u"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "rJs3Ql0rlCCR"
      },
      "source": [
        "---\n",
        "\n",
        "##21.Fourth-order coefficient and tricritical crossover\n",
        "\n",
        "Although the physical arm number is integer-valued, we treat $n$ as a continuous\n",
        "parameter in the analytic free-energy coefficients in order to locate the\n",
        "crossover point.\n",
        "\n",
        "After substituting $D=D^*(C)$, the free energy is\n",
        "\n",
        "$$\n",
        "\\mathcal{F}(C;n)=\\left[f_{20}+\\frac{1}{2\\chi N}\\right]C^2+\n",
        "f_4(n)C^4+f_6(n)C^6+O(C^8).\n",
        "$$\n",
        "\n",
        "The fourth-order coefficient is\n",
        "\n",
        "$$\n",
        "f_4(n)=f_{40}(n)-\\frac{f_{21}(n)^2}{4f_{02}(n)}.\n",
        "$$\n",
        "\n",
        "The tricritical crossover occurs when\n",
        "\n",
        "$$\n",
        "f_4(n_{\\rm tc})=0.\n",
        "$$\n",
        "\n",
        "The symbolic result gives\n",
        "\n",
        "$$\n",
        "n_{\\rm tc}\\approx 5.447535,\n",
        "$$\n",
        "\n",
        "so the crossover lies between the $n=5$ and $n=6$ star-polymer architectures.\n",
        "\n",
        "---"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "zg_mxeVv14Ef"
      },
      "outputs": [],
      "source": [
        "display(Markdown(\"## Fourth-order coefficient after sixth-order D optimization and tricritical arm number\"))\n",
        "display(Markdown(r\"This block analyzes the coefficient of $C^4$ after eliminating $D$ and examines its dependence on $n$.\"))\n",
        "\n",
        "\n",
        "# 1. Symbolic fourth-order coefficient before substituting numerical mu*\n",
        "display(Markdown(r\"### 1. Symbolic fourth-order coefficient before substituting numerical $\\mu^*$\"))\n",
        "\n",
        "display(Markdown(\n",
        "    r\"Before inserting the numerical value of $\\mu^*$, the fourth-order coefficient is reconstructed from $f_{40}$, $f_{21}$, and $f_{02}$ as\"))\n",
        "\n",
        "f4_symbolic_mu = sp.simplify(f40 - f21**2 / (4 * f02))\n",
        "f4_symbolic_mu = sp.factor(sp.cancel(sp.together(f4_symbolic_mu)))\n",
        "f4_symbolic_mu_compact = compact_rational_exponential_fraction(f4_symbolic_mu, mu)\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"f_{4} (n,\\mu)\"), f4_symbolic_mu_compact))\n",
        "\n",
        "# 2. Symbolic tricritical condition\n",
        "display(Markdown(r\"### 2. Symbolic tricritical condition\"))\n",
        "display(Markdown(r\"The tricritical arm number is obtained from the symbolic condition\"))\n",
        "display(Math(r\"f_{4} (n,\\mu)=0.\"))\n",
        "\n",
        "f4_symbolic_num, f4_symbolic_den = sp.fraction(sp.together(f4_symbolic_mu))\n",
        "\n",
        "n_tc_symbolic_solutions = sp.solve(sp.Eq(f4_symbolic_num, 0), n)\n",
        "\n",
        "if len(n_tc_symbolic_solutions) == 0:\n",
        "    raise ValueError(\"No symbolic solution for n_tc was found from f4_symbolic_mu.\")\n",
        "\n",
        "n_tc_symbolic_expr = sp.simplify(n_tc_symbolic_solutions[0])\n",
        "n_tc_symbolic_expr_compact = compact_rational_exponential_fraction(n_tc_symbolic_expr, mu)\n",
        "\n",
        "display(Markdown(r\"Symbolic tricritical arm number as a function of $\\mu$:\"))\n",
        "display(sp.Eq( sp.Symbol(r\"n_{\\mathrm{tc}}(\\mu)\"), n_tc_symbolic_expr_compact ))\n",
        "\n",
        "# 3. Substitute numerical mu*\n",
        "display(Markdown(r\"### 3. Substitute the numerical value of $\\mu^*$\"))\n",
        "display(Markdown(r\"After substituting $\\mu=\\mu^*$, the fourth-order coefficient becomes\"))\n",
        "\n",
        "coeff4 = sp.factor(sp.cancel(sp.together( f4_symbolic_mu.subs(mu, mu_cri) )))\n",
        "\n",
        "display(sp.Eq(sp.Symbol(r\"f_{4}(n,\\mu^*)\"),coeff4))\n",
        "\n",
        "n_tc = sp.N(n_tc_symbolic_expr.subs(mu, mu_cri),30)\n",
        "n_tc_float = float(n_tc)\n",
        "\n",
        "display(Markdown(r\"Numerical tricritical arm number obtained after substituting $\\mu=\\mu^*$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"n_{\\mathrm{tc}}\"),n_tc) )\n",
        "\n",
        "# 4. Prepare numerical function\n",
        "display(Markdown(\"### 4. Plot the fourth-order coefficient\"))\n",
        "\n",
        "coeff4_func = sp.lambdify(n, coeff4, \"numpy\")\n",
        "n_vals = np.linspace(0.01, 10, 400)\n",
        "coeff4_vals = coeff4_func(n_vals)\n",
        "coeff4_at_ntc = sp.N(coeff4.subs(n, n_tc), 15)\n",
        "coeff4_at_ntc_float = float(coeff4_at_ntc)\n",
        "\n",
        "# plot settings\n",
        "plt.rcParams.update({\n",
        "    \"font.size\": 8,\n",
        "    \"axes.labelsize\": 9,\n",
        "    \"xtick.labelsize\": 8,\n",
        "    \"ytick.labelsize\": 8,\n",
        "    \"legend.fontsize\": 7.5,\n",
        "    \"axes.linewidth\": 0.8,\n",
        "    \"lines.linewidth\": 1.4,\n",
        "    \"xtick.direction\": \"in\",\n",
        "    \"ytick.direction\": \"in\",\n",
        "    \"xtick.major.size\": 3.0,\n",
        "    \"ytick.major.size\": 3.0,\n",
        "    \"xtick.minor.size\": 1.8,\n",
        "    \"ytick.minor.size\": 1.8,\n",
        "    \"xtick.major.width\": 0.8,\n",
        "    \"ytick.major.width\": 0.8,\n",
        "    \"xtick.minor.width\": 0.6,\n",
        "    \"ytick.minor.width\": 0.6,})\n",
        "\n",
        "# figure size\n",
        "ratio=0.9\n",
        "fig, ax = plt.subplots(figsize=(3.35*ratio, 2.35*ratio), dpi=300)\n",
        "ax.plot(n_vals, coeff4_vals, color=\"blue\", label=r\"$f_4(n)$\")\n",
        "\n",
        "# Guide line at the tricritical arm number\n",
        "ax.axvline(n_tc_float, color=\"red\", linestyle=\"--\", linewidth=1.0)\n",
        "\n",
        "# Mark the zero of f4*\n",
        "ax.plot( n_tc_float, coeff4_at_ntc_float,\n",
        "    marker=\"o\", color=\"red\", markersize=3, linestyle=\"None\",\n",
        "    label=rf\"$n_{{\\mathrm{{tc}}}}={n_tc_float:.5f}$\")\n",
        "\n",
        "ax.axhline(0, linewidth=0.8, color=\"black\")\n",
        "ax.set_xlabel(r\"$n$\")\n",
        "ax.set_ylabel(r\"$f_4(n)$\")\n",
        "ax.set_xlim(0, 10)\n",
        "ax.set_xticks([i for i in range(0,11)],[i for i in range(0,11)])\n",
        "ax.set_ylim(-1.0e-4, 3.0e-4)\n",
        "ax.minorticks_on()\n",
        "ax.tick_params(which=\"both\", top=True, right=True)\n",
        "\n",
        "ax.legend(frameon=False, loc=\"lower left\",\n",
        "    handlelength=1.8, borderpad=0.2, labelspacing=0.3)\n",
        "\n",
        "fig.tight_layout()\n",
        "plt.show()\n"
      ]
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "cs_Y1jJzlRyo"
      },
      "source": [
        "##22.Sixth-order coefficient and stability at the tricritical point\n",
        "\n",
        "The sixth-order coefficient after eliminating $D$ is\n",
        "\n",
        "$$\n",
        "f_6(n)=f_{60}(n)-\\frac{f_{21}(n)f_{41}(n)}{2f_{02}(n)}\n",
        "+\\frac{f_{21}(n)^2f_{22}(n)}{4f_{02}(n)^2}.\n",
        "$$\n",
        "\n",
        "At $n=n_{\\rm tc}$, $f_6>0$, so the sixth-order expansion is stable and the tricritical interpretation is consistent. The separate zero of $f_6$ occurs much farther away near $n\\approx 47$, outside the tricritical crossover region."
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "display(Markdown(\"## Sixth-order coefficient and stability at the tricritical point\"))\n",
        "\n",
        "display(Markdown(\"This block constructs the sixth-order coefficient after eliminating D \"\n",
        "    \"as an analytic numerator/denominator expression in n and mu, \"\n",
        "    \"and then evaluates it at the tricritical point.\"))\n",
        "\n",
        "display(Math(\n",
        "    r\"\\displaystyle \"\n",
        "    r\"f_6 (n,\\mu)=f_{60}(n,\\mu)\"\n",
        "    r\"-\\frac{f_{21}(n,\\mu)f_{41}(n,\\mu)}{2f_{02}(n,\\mu)}\"\n",
        "    r\"+\\frac{f_{21}(n,\\mu)^2f_{22}(n,\\mu)}{4f_{02}(n,\\mu)^2}\"))\n",
        "\n",
        "# 1. Construct analytic numerator and denominator\n",
        "display(Markdown(\"### 1. Construct analytic numerator and denominator\"))\n",
        "\n",
        "# The sixth-order coefficient after eliminating D is f6 = f60 - f21*f41/(2*f02) + f21**2*f22/(4*f02**2).\n",
        "# To reduce symbolic cost, we keep numerator and denominator separated.\n",
        "\n",
        "f60_num, f60_den = sp.fraction(sp.together(f60))\n",
        "f21_num, f21_den = sp.fraction(sp.together(f21))\n",
        "f41_num, f41_den = sp.fraction(sp.together(f41))\n",
        "f22_num, f22_den = sp.fraction(sp.together(f22))\n",
        "f02_num, f02_den = sp.fraction(sp.together(f02))\n",
        "\n",
        "coeff6_num_terms = [\n",
        "    4*f60_num*f21_den**2*f41_den*f22_den*f02_num**2,\n",
        "    -2*f21_num*f41_num*f02_den*f60_den*f21_den*f22_den*f02_num,\n",
        "    f21_num**2*f22_num*f02_den**2*f60_den*f41_den,]\n",
        "\n",
        "coeff6_num = sp.Add(*coeff6_num_terms, evaluate=False)\n",
        "coeff6_den = (4*f60_den*f21_den**2*f41_den*f22_den*f02_num**2)\n",
        "\n",
        "display(Markdown(\"The sixth-order coefficient is represented analytically as\"))\n",
        "display(Math(r\"\\displaystyle f_6 (n,\\mu)=\\frac{N_6(n,\\mu)}{M_6(n,\\mu)}\"))\n",
        "\n",
        "# 2. Display analytic numerator and denominator\n",
        "display(Markdown(\"### 2. Analytic expression of numerator and denominator\"))\n",
        "display(Markdown(r\"The numerator and denominator are displayed using the unexpanded \"\n",
        "    r\"three-term structure of $\\mathcal{N}_6$. Common overall numerical, \"\n",
        "    r\"power-law, and exponential scaling factors are removed for readability.\"))\n",
        "\n",
        "coeff6_num_display, coeff6_den_display = compact_ratio_terms_for_display( coeff6_num_terms, coeff6_den, mu, mu)\n",
        "\n",
        "display(Markdown(\"Numerator:\"))\n",
        "display(Math(r\"\\displaystyle \\mathcal{N}_6(n,\\mu)=\"+ sp.latex(coeff6_num_display)))\n",
        "display(Markdown(\"Denominator:\"))\n",
        "display(Math(r\"\\displaystyle \\mathcal{M}_6(n,\\mu)=\"+ sp.latex(coeff6_den_display) ))\n",
        "\n",
        "# 3. Check remaining symbols\n",
        "\n",
        "remaining_symbols = sorted(list((coeff6_num.free_symbols | coeff6_den.free_symbols)),\n",
        "    key=lambda x: x.name)\n",
        "\n",
        "\n",
        "# 4. Prepare numerical functions\n",
        "\n",
        "# The expressions contain n and mu.\n",
        "# For numerical evaluation, mu is fixed at the spinodal value mu_cri.\n",
        "\n",
        "mu_spinodal_value = mu_cri\n",
        "parameter_subs = {mu: mu_spinodal_value}\n",
        "numeric_parameter_values = []\n",
        "\n",
        "for sym in remaining_symbols:\n",
        "    if sym == n:\n",
        "        numeric_parameter_values.append(None)\n",
        "    elif sym in parameter_subs:\n",
        "        numeric_parameter_values.append(float(sp.N(parameter_subs[sym], 15)))\n",
        "\n",
        "    else:\n",
        "        raise ValueError(f\"No numerical value was provided for the remaining symbol: {sym}\")\n",
        "\n",
        "coeff6_num_func = sp.lambdify(remaining_symbols, coeff6_num, \"numpy\")\n",
        "coeff6_den_func = sp.lambdify(remaining_symbols, coeff6_den, \"numpy\")\n",
        "\n",
        "def coeff6_eval(n_input):\n",
        "    args = []\n",
        "\n",
        "    for sym, val in zip(remaining_symbols, numeric_parameter_values):\n",
        "        if sym == n: args.append(n_input)\n",
        "\n",
        "        else: args.append(val)\n",
        "\n",
        "    return coeff6_num_func(*args) / coeff6_den_func(*args)\n",
        "\n",
        "\n",
        "# 5. Evaluate the coefficient at the tricritical arm number\n",
        "display(Markdown(\"### 3. Evaluate at the tricritical arm number\"))\n",
        "\n",
        "n_tc_float = float(sp.N(n_tc, 15))\n",
        "coeff6_at_ntc_float = float(coeff6_eval(n_tc_float))\n",
        "\n",
        "display(Markdown(\"Value at the tricritical arm number:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"f_6\\left(n_{\\mathrm{tc}},\\mu^*\\right)\"),\n",
        "    sp.N(coeff6_at_ntc_float, 12)))\n",
        "\n",
        "if coeff6_at_ntc_float > 0:\n",
        "    display(Markdown(\"The sixth-order coefficient is positive at the tricritical arm number, \"\n",
        "        \"so the sixth-order expansion is stable at the tricritical point.\"\n",
        "        ))\n",
        "else:\n",
        "    display(Markdown(\"The sixth-order coefficient is not positive at the tricritical arm number. \"\n",
        "        \"This would require checking the stability interpretation.\"))\n",
        "\n",
        "# 6. Plot the sixth-order coefficient as a function of n at mu = mu*\n",
        "display(Markdown(r\"### 4. Plot the sixth-order coefficient at fixed $\\mu$\"))\n",
        "\n",
        "n_vals = np.linspace(0.01, 10, 400)\n",
        "coeff6_vals = coeff6_eval(n_vals)\n",
        "\n",
        "# High-quality plot settings\n",
        "plt.rcParams[\"xtick.labelsize\"] = 15\n",
        "plt.rcParams[\"ytick.labelsize\"] = 15\n",
        "plt.rcParams[\"axes.labelsize\"] = 17\n",
        "plt.rcParams[\"lines.linewidth\"] = 2\n",
        "plt.rcParams[\"legend.fontsize\"] = 15\n",
        "\n",
        "ratio = 0.8\n",
        "plt.figure(figsize=(6.6*ratio, 4.6*ratio), dpi=150)\n",
        "plt.plot( n_vals, coeff6_vals, color=\"b\", label=r\"$f_6(n)$\")\n",
        "plt.plot(n_tc_float, coeff6_at_ntc_float,\n",
        "    marker=\"o\", color=\"r\", markersize=5,\n",
        "    label=rf\"$n_{{\\mathrm{{tc}}}} \\approx {n_tc_float:.5f}$\")\n",
        "\n",
        "plt.axhline(0, linewidth=1.2, color=\"k\")\n",
        "plt.axvline(0, linewidth=1.2, color=\"k\")\n",
        "plt.grid(True, linestyle=\":\", alpha=0.6)\n",
        "plt.xlabel(r\"$n$\")\n",
        "plt.ylabel(r\"$f_6 (n,\\mu^*)$\")\n",
        "plt.legend(frameon=False)\n",
        "plt.tight_layout()\n",
        "plt.show()\n"
      ],
      "metadata": {
        "id": "P2n6PLD-8igz"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "gRsZCQiuH9ps"
      },
      "outputs": [],
      "source": [
        "display(Markdown(\"## Root check for the sixth-order coefficient\"))\n",
        "\n",
        "def unique_roots_with_multiplicity(roots, tol=1e-10):\n",
        "    unique_roots = []\n",
        "\n",
        "    for root in roots:\n",
        "        root = sp.N(root, 30)\n",
        "        matched = False\n",
        "        for item in unique_roots:\n",
        "            if abs(float(root - item[\"root\"])) < tol:\n",
        "                item[\"multiplicity\"] += 1\n",
        "                matched = True\n",
        "                break\n",
        "\n",
        "        if not matched:\n",
        "            unique_roots.append({\"root\": root,\"multiplicity\": 1})\n",
        "    return unique_roots\n",
        "\n",
        "denominator_real_roots = []\n",
        "numerator_real_roots = []\n",
        "\n",
        "display(Markdown(r\"This block checks whether the reduced sixth-order coefficient \"\n",
        "    r\"$f_6 {(n,\\mu^*)}$ has real roots after substituting the critical value \"\n",
        "    r\"$\\mu=\\mu^*$.\"))\n",
        "\n",
        "display(Markdown(\n",
        "    r\"We use the analytic expression for $f_6 (n,\\mu)$ obtained in the previous block. \"\n",
        "    r\"The root check is performed on the reduced rational expression, so common \"\n",
        "    r\"factors that do not correspond to actual zeros of $f_6$ are removed.\"))\n",
        "\n",
        "# 1. Substitute mu = mu*\n",
        "display(Markdown(r\"### 1. Substitute $\\mu=\\mu^*$\"))\n",
        "\n",
        "display_digits = 8\n",
        "mu_star = sp.N(mu_cri, 80)\n",
        "\n",
        "# Use the analytic numerator and denominator from the previous block.\n",
        "# Then reduce the rational expression before extracting numerator and denominator.\n",
        "coeff6_mu_reduced = sp.cancel(\n",
        "    sp.together( coeff6_num.subs(mu, mu_star) / coeff6_den.subs(mu, mu_star) ))\n",
        "\n",
        "display(Markdown(r\"Substituting $\\mu=\\mu^*$ into the reduced analytic expression gives\"))\n",
        "display(sp.Eq(sp.Symbol(r\"f_6 {(n,\\mu^*)}\"), sp.N(coeff6_mu_reduced, display_digits) ))\n",
        "\n",
        "# 2. Separate numerator and denominator\n",
        "display(Markdown(\"### 2. Separate numerator and denominator\"))\n",
        "\n",
        "coeff6_numerator, coeff6_denominator = sp.fraction(sp.together(coeff6_mu_reduced))\n",
        "coeff6_numerator = sp.expand(coeff6_numerator)\n",
        "coeff6_denominator = sp.expand(coeff6_denominator)\n",
        "\n",
        "def clean_nearly_zero_polynomial_coefficients(expr, variable, rel_tol=1e-50, abs_tol=1e-60, digits=80):\n",
        "    \"\"\"\n",
        "    Remove numerically negligible coefficients from a polynomial in variable.\n",
        "    This avoids artificial very-high or very-large roots caused by tiny roundoff-level leading coefficients.\n",
        "    \"\"\"\n",
        "    poly = sp.Poly(sp.expand(expr), variable)\n",
        "    terms = poly.terms()\n",
        "    coeff_abs_values = [abs(float(sp.N(coeff, 50))) for _, coeff in terms if coeff != 0 ]\n",
        "\n",
        "    if len(coeff_abs_values) == 0:\n",
        "        return sp.S(0)\n",
        "\n",
        "    max_coeff_abs = max(coeff_abs_values)\n",
        "    cleaned_expr = sp.S(0)\n",
        "\n",
        "    for power_tuple, coeff in terms:\n",
        "        power = power_tuple[0]\n",
        "        coeff_abs = abs(float(sp.N(coeff, 50)))\n",
        "\n",
        "        if coeff_abs < abs_tol or coeff_abs < rel_tol * max_coeff_abs:\n",
        "            cleaned_coeff = sp.S(0)\n",
        "        else:\n",
        "            cleaned_coeff = sp.N(coeff, digits)\n",
        "\n",
        "        cleaned_expr += cleaned_coeff * variable**power\n",
        "    return sp.expand(cleaned_expr)\n",
        "\n",
        "# Clean tiny numerical artifacts in the numerator and denominator.\n",
        "# This is important because after substituting mu*, exact cancellations can\n",
        "# leave roundoff-level leading coefficients such as 1e-72.\n",
        "coeff6_numerator = clean_nearly_zero_polynomial_coefficients(\n",
        "    coeff6_numerator, n, rel_tol=1e-50, abs_tol=1e-60, digits=80)\n",
        "\n",
        "coeff6_denominator = clean_nearly_zero_polynomial_coefficients(\n",
        "    coeff6_denominator, n, rel_tol=1e-50, abs_tol=1e-60, digits=80 )\n",
        "\n",
        "display(Markdown(r\"The numerator and denominator are separated internally for root finding. \"\n",
        "    r\"Numerically negligible coefficients are removed before computing roots.\"))\n",
        "\n",
        "display(Markdown(\"Reduced numerator degree:\"))\n",
        "display(sp.Eq( sp.Symbol(r\"\\deg \\mathcal{N}_6(n,\\mu^*)\"),\n",
        "    sp.Poly(coeff6_numerator, n).degree()))\n",
        "\n",
        "display(Markdown(\"Reduced denominator degree:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\deg \\mathcal{M}_6(n,\\mu^*)\"),\n",
        "    sp.Poly(coeff6_denominator, n).degree()))\n",
        "\n",
        "# 3. Define function to identify real roots\n",
        "\n",
        "def real_roots_in_n(expr, tol=1e-12, precision=30):\n",
        "    \"\"\"\n",
        "    Find numerical real roots of an expression treated as a polynomial in n.\n",
        "    Complex roots with imaginary parts smaller than tol are treated as real.\n",
        "    \"\"\"\n",
        "    poly = sp.Poly(sp.expand(expr), n)\n",
        "    roots = sp.nroots(poly, n=precision)\n",
        "\n",
        "    real_roots = []\n",
        "    for root in roots:\n",
        "        root_real = sp.re(root)\n",
        "        root_imag = sp.im(root)\n",
        "\n",
        "        if abs(float(root_imag)) < tol:\n",
        "            real_roots.append(sp.N(root_real, 12))\n",
        "\n",
        "    return real_roots\n",
        "\n",
        "# 4. Check denominator roots\n",
        "display(Markdown(\"### 3. Check real roots of the denominator\"))\n",
        "\n",
        "denominator_real_roots = real_roots_in_n(coeff6_denominator)\n",
        "denominator_unique_roots = unique_roots_with_multiplicity(denominator_real_roots, tol=1e-10)\n",
        "\n",
        "if len(denominator_unique_roots) == 0:\n",
        "    display(Markdown(\"No real roots were found for the denominator.\"))\n",
        "else:\n",
        "    display(Markdown(\"Real roots of the denominator:\"))\n",
        "\n",
        "    for idx, item in enumerate(denominator_unique_roots):\n",
        "        root = item[\"root\"]\n",
        "        multiplicity = item[\"multiplicity\"]\n",
        "\n",
        "        if multiplicity > 1:\n",
        "            display(Math(\n",
        "                rf\"\\displaystyle \"\n",
        "                rf\"n_{{\\mathrm{{denominator}},{idx + 1}}}\"\n",
        "                rf\"=\"\n",
        "                rf\"{sp.latex(sp.N(root, 12))}\"\n",
        "                rf\"\\quad\"\n",
        "                rf\"(\\mathrm{{multiplicity}}\\ {multiplicity})\"))\n",
        "        else:\n",
        "            display(sp.Eq(\n",
        "                sp.Symbol(rf\"n_{{\\mathrm{{denominator}},{idx + 1}}}\"),\n",
        "                sp.N(root, 12)))\n",
        "\n",
        "        display(HTML(\"<div style='height:8px'></div>\"))\n",
        "\n",
        "# 5. Solve numerator roots\n",
        "display(Markdown(\"### 4. Check real roots of the numerator\"))\n",
        "\n",
        "numerator_real_roots = real_roots_in_n(coeff6_numerator)\n",
        "\n",
        "if len(numerator_real_roots) == 0:\n",
        "    display(Markdown(\"No real roots were found for the numerator.\"))\n",
        "else:\n",
        "    display(Markdown(\"Real roots of the numerator:\"))\n",
        "\n",
        "    for idx, root in enumerate(numerator_real_roots):\n",
        "        display(sp.Eq(sp.Symbol(rf\"n_{{\\mathrm{{root}},{idx + 1}}}\"),root))\n",
        "        display(HTML(\"<div style='height:8px'></div>\"))\n",
        "\n",
        "# 6. Interpretation of real roots\n",
        "display(Markdown(\"### 5. Interpretation of roots\"))\n",
        "\n",
        "# Extract the two real roots relevant for the sign change.\n",
        "lower_roots = [root for root in numerator_real_roots if 0 < float(root) < 1 ]\n",
        "\n",
        "upper_roots = [root for root in numerator_real_roots if float(root) > 10 ]\n",
        "\n",
        "if len(lower_roots) > 0:\n",
        "    lower_root = lower_roots[0]\n",
        "\n",
        "    display(Markdown(\"The lower positive root, where the sixth-order coefficient changes from negative to positive, is:\"))\n",
        "    display(sp.Eq(sp.Symbol(r\"n_{\\mathrm{lower}}\"), sp.N(lower_root, 10) ))\n",
        "    display(Markdown(\"Physically, the number of arms must be at least 1. Because this value falls below this physical limit, it is meaningless.\"))\n",
        "\n",
        "display(HTML(\"<div style='height:10px'></div>\"))\n",
        "\n",
        "if len(upper_roots) > 0:\n",
        "    upper_root = upper_roots[0]\n",
        "\n",
        "    display(Markdown(\"The upper positive root, where the sixth-order coefficient changes from positive to negative, is:\"))\n",
        "    display(sp.Eq(sp.Symbol(r\"n_{\\mathrm{upper}}\"), sp.N(upper_root, 10)))\n",
        "    display(Markdown(\"This additional root lies outside the controlled regime of our small-parameter expansion and therefore does not have quantitative significance.\"))"
      ]
    },
    {
      "cell_type": "markdown",
      "source": [
        "##23.ODT-shift coefficient from $f'_4$ and $f_6$\n",
        "\n",
        "The leading coefficient of the ODT shift near the tricritical point is given as\n",
        "\n",
        "$$\n",
        "-\\frac{(\\chi N)_s^2}{2}\n",
        "\\frac{\\left[f'_4(n_{\\mathrm{tc}},\\mu^*)\\right]^2}\n",
        "{f_6(n_{\\mathrm{tc}},\\mu^*)}.\n",
        "$$\n",
        "\n",
        "Here $f'_4(n,\\mu)$ denotes the partial derivative of the fourth-order coefficient with respect to the arm number $n$ at fixed $\\mu$,\n",
        "\n",
        "$$\n",
        "f'_4(n,\\mu)\n",
        "=\n",
        "\\frac{\\partial f_4(n,\\mu)}{\\partial n}.\n",
        "$$\n",
        "\n",
        "Substituting $\\mu^*$, $(\\chi N)_s$ and $n_\\mathrm{tc}$, we can obtain  \n",
        "\n",
        "$$\n",
        "-\\frac{(\\chi N)_s^2}{2}\n",
        "\\frac{\\left[f'_4(n_{\\mathrm{tc}},\\mu^*)\\right]^2}\n",
        "{f_6(n_{\\mathrm{tc}},\\mu^*)}(n-n_{\\mathrm{tc}})^2 \\approx −0.012845(n-n_{\\mathrm{tc}})^2.\n",
        "$$"
      ],
      "metadata": {
        "id": "22OwhoWSwGbT"
      }
    },
    {
      "cell_type": "code",
      "source": [
        "display(Markdown(r\"## ODT-shift coefficient from $f'_4$ and $f_6$\"))\n",
        "display(Markdown(r\"This block evaluates $f'_4(n_{\\mathrm{tc}},\\mu^*)$, \"\n",
        "    r\"$f_6 (n_{\\mathrm{tc}},\\mu^*)$, and the resulting ODT-shift coefficient.\"))\n",
        "\n",
        "display(Math(\n",
        "    r\"\\displaystyle \"\n",
        "    r\"-\\frac{(\\chi N)_s^2}{2}\"\n",
        "    r\"\\frac{\\left[f'_4(n_{\\mathrm{tc}},\\mu^*)\\right]^2}\"\n",
        "    r\"{f_6 (n_{\\mathrm{tc}},\\mu^*)}\"))\n",
        "\n",
        "\n",
        "# 1. Numerical input values\n",
        "chiN_s = sp.N(chiN_spinodal, 80)\n",
        "mu_star = sp.N(mu_cri, 80)\n",
        "n_tc_value = sp.N(n_tc_symbolic_expr.subs(mu, mu_star),80)\n",
        "\n",
        "# 2. Compute and display the analytic expression for f'_4(n, mu)\n",
        "\n",
        "display(Markdown(r\"### 1. Analytic expression for $f'_4(n,\\mu)$\"))\n",
        "display(Markdown(r\"The derivative is taken with respect to the arm number $n$ at fixed $\\mu$. \"\n",
        "    r\"The resulting expression is written as a single numerator-denominator form:\"))\n",
        "\n",
        "display(Math(\n",
        "    r\"\\displaystyle \"\n",
        "    r\"f'_4(n,\\mu)\"\n",
        "    r\"\\equiv\"\n",
        "    r\"\\frac{\\partial f_4(n,\\mu)}{\\partial n}\"\n",
        "    r\"=\"\n",
        "    r\"\\frac{\\mathcal{N}_{4'}(\\mu)}{\\mathcal{M}_{4'}(n,\\mu)}\"))\n",
        "\n",
        "f4_prime_symbolic_mu = sp.diff(f4_symbolic_mu, n)\n",
        "\n",
        "f4_prime_symbolic_mu = sp.factor(sp.cancel(sp.together(f4_prime_symbolic_mu)))\n",
        "\n",
        "(f4_prime_sign, f4_prime_num_display, f4_prime_den_display ) = compact_rational_exponential_parts(f4_prime_symbolic_mu,mu)\n",
        "\n",
        "# Absorb the overall sign into the numerator so that\n",
        "# f'_4(n, mu) = N_4'(mu) / M_4'(n, mu)\n",
        "# without an extra minus sign in front of the fraction.\n",
        "f4_prime_num_display = sp.factor_terms(f4_prime_sign * f4_prime_num_display)\n",
        "f4_prime_for_evaluation = sp.cancel(sp.together(f4_prime_num_display / f4_prime_den_display))\n",
        "\n",
        "display(Markdown(r\"Analytic numerator of $f'_4$:\"))\n",
        "display(Math(\n",
        "    r\"\\displaystyle \"\n",
        "    r\"\\mathcal{N}_{4'}(\\mu)=\"\n",
        "    + sp.latex(f4_prime_num_display)))\n",
        "display(Markdown(r\"Analytic denominator of $f'_4$:\"))\n",
        "display(Math(\n",
        "    r\"\\displaystyle \"\n",
        "    r\"\\mathcal{M}_{4'}(n,\\mu)=\"\n",
        "    + sp.latex(f4_prime_den_display)))\n",
        "\n",
        "# 3. Evaluate f'_4 at n_tc and mu*\n",
        "\n",
        "f4_prime_at_ntc = sp.N(f4_prime_for_evaluation.subs({ mu: mu_star, n: n_tc_value }),50)\n",
        "\n",
        "# 4. Evaluate the previously constructed f_6(n, mu)\n",
        "\n",
        "display(Markdown(r\"### 2. Use the analytic expression for $f_6(n,\\mu)$\"))\n",
        "display(Markdown(r\"The analytic numerator and denominator of $f_6(n,\\mu)$ were constructed \"\n",
        "    r\"in the previous block. They are reused here without reconstructing the \"\n",
        "    r\"sixth-order expression.\"))\n",
        "\n",
        "f6_at_ntc = sp.N( coeff6_num.subs({mu: mu_star, n: n_tc_value }) / coeff6_den.subs({ mu: mu_star, n: n_tc_value }), 50)\n",
        "\n",
        "\n",
        "# 5. Compute the ODT-shift coefficient\n",
        "\n",
        "odt_positive_prefactor = sp.N((chiN_s**2 / 2) * (f4_prime_at_ntc**2) / f6_at_ntc, 50)\n",
        "odt_shift_coefficient = sp.N(-odt_positive_prefactor, 50)\n",
        "\n",
        "# 6. Display final numerical results\n",
        "\n",
        "display(Markdown(\"### 3. Numerical results\"))\n",
        "display(Math(r\"\\displaystyle \\mu^* = \"+ sp.latex(sp.N(mu_star, 15))))\n",
        "display(Math(r\"\\displaystyle n_{\\mathrm{tc}}(\\mu^*) = \"+ sp.latex(sp.N(n_tc_value, 15))))\n",
        "display(Math(r\"\\displaystyle f'_4(n_{\\mathrm{tc}},\\mu^*) = \"+ sp.latex(sp.N(f4_prime_at_ntc, 15))))\n",
        "display(Math(r\"\\displaystyle f_6(n_{\\mathrm{tc}},\\mu^*) = \"+ sp.latex(sp.N(f6_at_ntc, 15))))\n",
        "\n",
        "display(Math(\n",
        "    r\"\\displaystyle \"\n",
        "    r\"\\frac{(\\chi N)_s^2}{2}\"\n",
        "    r\"\\frac{\\left[f'_4(n_{\\mathrm{tc}},\\mu^*)\\right]^2}\"\n",
        "    r\"{f_6(n_{\\mathrm{tc}},\\mu^*)}\"\n",
        "    r\" = \"\n",
        "    + sp.latex(sp.N(odt_positive_prefactor, 15))))\n",
        "\n",
        "display(Markdown(\"Therefore,\"))\n",
        "display(Math(\n",
        "    r\"\\displaystyle \"\n",
        "    r\"-\\frac{(\\chi N)_s^2}{2}\"\n",
        "    r\"\\frac{\\left[f'_4(n_{\\mathrm{tc}},\\mu^*)\\right]^2}\"\n",
        "    r\"{f_6(n_{\\mathrm{tc}},\\mu^*)}\"\n",
        "    r\" = \"\n",
        "    + sp.latex(sp.N(odt_shift_coefficient, 15))))\n"
      ],
      "metadata": {
        "id": "5qafbKQHtcvF"
      },
      "execution_count": null,
      "outputs": []
    },
    {
      "cell_type": "markdown",
      "metadata": {
        "id": "06p-mWGwr4j1"
      },
      "source": [
        "##24.Star-polymer binary mixture and effective arm number\n",
        "\n",
        "The same free-energy expansion can be applied to binary mixtures of star polymers with different arm numbers.\n",
        "\n",
        "Consider a mixture of $\\mathrm{A}_{n_1}\\mathrm{B}_{n_1}$ and $\\mathrm{A}_{n_2}\\mathrm{B}_{n_2}$ star polymers.\n",
        "\n",
        "Here `alpha` denotes the fraction of the $A_{n_2} B_{n_2}$ component in the binary mixture, which corresponds to the weighting used for the free energy:\n",
        "\n",
        "$$\n",
        "\\mathcal{F}_{\\rm mix}(C,D;\\alpha)\n",
        "=\n",
        "(1-\\alpha)\\mathcal{F}(C,D;n_1)\n",
        "+\n",
        "\\alpha\\mathcal{F}(C,D;n_2).\n",
        "$$\n",
        "\n",
        "For the symmetric case considered here, the free-energy coefficients required for the $D$ elimination and the sixth-order stability analysis are linear functions of the arm number $n$.\n",
        "\n",
        "Therefore, the mixture free energy can be written in the same form as the pure-star free energy after replacing $n$ by the effective arm number\n",
        "\n",
        "$$\n",
        "n_{\\rm eff}=(1-\\alpha)n_1+\\alpha n_2.\n",
        "$$\n",
        "\n",
        "Thus,\n",
        "\n",
        "$$\n",
        "\\mathcal{F}_{\\rm mix}(C,D;\\alpha)\n",
        "=\n",
        "\\mathcal{F}(C,D;n_{\\rm eff}).\n",
        "$$\n",
        "\n",
        "The tricritical condition for the mixture is therefore\n",
        "\n",
        "$$\n",
        "n_{\\rm eff}=n_{\\rm tc}.\n",
        "$$\n",
        "\n",
        "Assuming $n_1<n_2$, the tricritical mixture fraction is\n",
        "\n",
        "$$\n",
        "\\alpha_{\\rm tc}\n",
        "=\n",
        "\\frac{n_{\\rm tc}-n_1}{n_2-n_1}.\n",
        "$$\n",
        "\n",
        "For an $\\mathrm{A}_5\\mathrm{B}_5/\\mathrm{A}_6\\mathrm{B}_6$ mixture,\n",
        "\n",
        "$$\n",
        "\\alpha_{\\rm tc}=n_{\\rm tc}-5.\n",
        "$$"
      ]
    },
    {
      "cell_type": "code",
      "execution_count": null,
      "metadata": {
        "id": "MKNpU8twfxKa"
      },
      "outputs": [],
      "source": [
        "display(Markdown(\"## Mixture calculation using the effective arm number\"))\n",
        "display(Markdown(r\"The free energy used here already has $\\mu=\\mu^*$ and $\\chi N=(\\chi N)_{\\mathrm{s}}$ imposed. \"))\n",
        "\n",
        "display_digits = 6\n",
        "\n",
        "# Composition parameter of the n2 component.\n",
        "# n_eff = (1 - alpha)*n1 + alpha*n2.\n",
        "alpha = sp.Symbol(\"alpha\", real=True)\n",
        "\n",
        "def clean_polynomial_numerical_noise_for_display(expr, variable, relative_cutoff=sp.Float(\"1e-18\"), absolute_cutoff=sp.Float(\"1e-40\")):\n",
        "    expr = sp.expand(expr)\n",
        "\n",
        "    if expr == 0:\n",
        "        return sp.S(0)\n",
        "\n",
        "    try:\n",
        "        poly = sp.Poly(expr, variable)\n",
        "    except sp.polys.polyerrors.PolynomialError:\n",
        "        return expr\n",
        "\n",
        "    coefficient_sizes = []\n",
        "\n",
        "    for _, coefficient in poly.terms():\n",
        "        if coefficient == 0:\n",
        "            continue\n",
        "\n",
        "        if len(coefficient.free_symbols) == 0:\n",
        "            coefficient_abs = abs(float(sp.N(coefficient)))\n",
        "\n",
        "            if coefficient_abs != 0:\n",
        "                coefficient_sizes.append(coefficient_abs)\n",
        "\n",
        "    if len(coefficient_sizes) == 0:\n",
        "        return expr\n",
        "\n",
        "    max_coefficient_size = max(coefficient_sizes)\n",
        "    kept_terms = []\n",
        "\n",
        "    for power_tuple, coefficient in poly.terms():\n",
        "        power = power_tuple[0]\n",
        "        keep_term = True\n",
        "\n",
        "        if len(coefficient.free_symbols) == 0:\n",
        "            coefficient_abs = abs(float(sp.N(coefficient)))\n",
        "\n",
        "            if coefficient_abs < float(absolute_cutoff):\n",
        "                keep_term = False\n",
        "\n",
        "            if coefficient_abs < float(relative_cutoff) * max_coefficient_size:\n",
        "                keep_term = False\n",
        "\n",
        "        if keep_term:\n",
        "            kept_terms.append(coefficient * variable**power)\n",
        "\n",
        "    return sp.expand(sum(kept_terms, sp.S(0)))\n",
        "\n",
        "def normalize_rational_polynomial_display_clean(expr, variable=alpha, digits=8):\n",
        "    expr = sp.cancel(sp.together(expr))\n",
        "    numerator, denominator = sp.fraction(expr)\n",
        "\n",
        "    numerator = clean_polynomial_numerical_noise_for_display(numerator, variable)\n",
        "    denominator = clean_polynomial_numerical_noise_for_display(denominator, variable)\n",
        "\n",
        "    expr = sp.cancel(sp.together(numerator / denominator))\n",
        "    numerator, denominator = sp.fraction(expr)\n",
        "\n",
        "    numerator = sp.expand(numerator)\n",
        "    denominator = sp.expand(denominator)\n",
        "\n",
        "    denominator_poly = sp.Poly(denominator, variable)\n",
        "    denominator_lc = denominator_poly.LC()\n",
        "\n",
        "    if denominator_lc != 0:\n",
        "        numerator = sp.expand(numerator / denominator_lc)\n",
        "        denominator = sp.expand(denominator / denominator_lc)\n",
        "\n",
        "    return sp.N(numerator / denominator, digits)\n",
        "\n",
        "def collect_free_energy_for_mixture_display(expr, amplitude_symbol=C, mixture_symbol=alpha, digits=display_digits):\n",
        "    display_terms = []\n",
        "\n",
        "    for power in [2, 4, 6]:\n",
        "        coefficient = sp.cancel(sp.together(sp.expand(expr).coeff(amplitude_symbol, power)))\n",
        "\n",
        "        if coefficient == 0:\n",
        "            continue\n",
        "\n",
        "        coefficient_display = normalize_rational_polynomial_display_clean(coefficient, mixture_symbol, digits)\n",
        "        display_terms.append(\n",
        "            sp.Mul(coefficient_display, amplitude_symbol**power, evaluate=False)\n",
        "        )\n",
        "\n",
        "    return sp.Add(*display_terms, evaluate=False)\n",
        "\n",
        "# The present default corresponds to a mixture of A5B5 and A6B6 stars.\n",
        "n1_mix = sp.Integer(5); n2_mix = sp.Integer(6)\n",
        "\n",
        "if n1_mix == n2_mix:\n",
        "    raise ValueError(\"n1_mix and n2_mix must be different to define a nontrivial mixture.\")\n",
        "\n",
        "n_eff = sp.expand((1 - alpha)*n1_mix + alpha*n2_mix)\n",
        "\n",
        "display(Markdown(\"Current mixture setting:\"))\n",
        "display(Math(rf\"n_{{1}}={sp.latex(n1_mix)},\\quad \"\n",
        "    rf\"n_{{2}}={sp.latex(n2_mix)}\"))\n",
        "display(Markdown(\"Effective arm number:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"n_{\\mathrm{eff}}\"),n_eff))\n",
        "\n",
        "# 1. Construct mixture free energy before eliminating D\n",
        "display(Markdown(\"### 1. Construct mixture free energy\"))\n",
        "\n",
        "# Check that the required coefficients are linear in n.\n",
        "# This validates the effective-arm-number substitution used below.\n",
        "coefficient_names_for_mixture_check = [\n",
        "    \"f20\",\n",
        "    \"f02\",\n",
        "    \"f21\",\n",
        "    \"f40\",\n",
        "    \"f22\",\n",
        "    \"f41\",\n",
        "    \"f60\",]\n",
        "\n",
        "linearity_check = {name: sp.simplify(sp.diff(f_coefficients_junction[name], n, 2)) for name in coefficient_names_for_mixture_check}\n",
        "\n",
        "if any(value != 0 for value in linearity_check.values()):\n",
        "    raise ValueError(\"At least one required coefficient is not linear in n. \"\n",
        "        \"The n_eff substitution requires further justification.\")\n",
        "\n",
        "free_energy_mix_for_D = sp.expand(free_energy_6th_for_D.subs(n, n_eff))\n",
        "\n",
        "free_energy_mix_for_D = sp.collect(\n",
        "    free_energy_mix_for_D,\n",
        "    [\n",
        "        D, D**2, D**3,\n",
        "        C**2, C**2*D, C**2*D**2,\n",
        "        C**4,C**4*D,C**6,])\n",
        "\n",
        "display(Markdown(r\"Mixture free energy before eliminating $D$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\mathcal{F}_{\\mathrm{mix}, \\le 6}(C,D;\\alpha)\"),sp.N(free_energy_mix_for_D, display_digits)))\n",
        "\n",
        "# 2. Eliminate D for the mixture\n",
        "display(Markdown(r\"### 2. Eliminate $D$ for the mixture\"))\n",
        "\n",
        "D_star_mix = sp.expand(D_star_series_ordered.subs(n, n_eff))\n",
        "D_star_mix = sp.collect(D_star_mix,[C**2, C**4])\n",
        "\n",
        "D_star_mix_C2_display = normalize_rational_polynomial_display_clean(sp.expand(D_star_mix).coeff(C, 2), alpha, display_digits)\n",
        "D_star_mix_C4_display = normalize_rational_polynomial_display_clean(sp.expand(D_star_mix).coeff(C, 4), alpha, display_digits)\n",
        "D_star_mix_display = sp.Add(\n",
        "    sp.Mul(D_star_mix_C2_display, C**2, evaluate=False),\n",
        "    sp.Mul(D_star_mix_C4_display, C**4, evaluate=False),\n",
        "    evaluate=False)\n",
        "\n",
        "display(Markdown(r\"Optimal $D$ for the mixture:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"D_{\\mathrm{mix}}^*(C)\"), D_star_mix_display))\n",
        "\n",
        "\n",
        "free_energy_mix_optimized = sp.expand(free_energy_mix_for_D.subs(D, D_star_mix))\n",
        "free_energy_mix_optimized = sp.series( free_energy_mix_optimized, C, 0, 7 ).removeO()\n",
        "free_energy_mix_optimized = sp.collect(sp.expand(free_energy_mix_optimized), [C**2, C**4, C**6])\n",
        "free_energy_mix_optimized_display = collect_free_energy_for_mixture_display(free_energy_mix_optimized, C, alpha, display_digits)\n",
        "\n",
        "display(Markdown(r\"Mixture free energy after eliminating $D$:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"\\mathcal{F}_{\\mathrm{mix}, \\le 6} (C;\\alpha)\"),\n",
        "    free_energy_mix_optimized_display ))\n",
        "\n",
        "# 3. Extract fourth and sixth-order mixture coefficients\n",
        "display(Markdown(\"### 3. Extract mixture coefficients\"))\n",
        "\n",
        "coeff4_mix = sp.simplify(sp.expand(free_energy_mix_optimized).coeff(C**4))\n",
        "coeff6_mix = sp.simplify(sp.expand(free_energy_mix_optimized).coeff(C**6))\n",
        "\n",
        "coeff4_mix_display = normalize_rational_polynomial_display_clean(coeff4_mix, alpha, display_digits)\n",
        "coeff6_mix_display = normalize_rational_polynomial_display_clean(coeff6_mix, alpha, display_digits)\n",
        "\n",
        "display(Markdown(\"Fourth-order coefficient:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"f_{\\mathrm{mix},4}(\\alpha)\"),\n",
        "    coeff4_mix_display))\n",
        "\n",
        "display(Markdown(\"Sixth-order coefficient:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"f_{\\mathrm{mix},6}(\\alpha)\"),\n",
        "    coeff6_mix_display))\n",
        "\n",
        "# 4. Tricritical mixture composition\n",
        "display(Markdown(\"### 4. Tricritical mixture composition\"))\n",
        "\n",
        "alpha_tc = sp.simplify((n_tc - n1_mix) / (n2_mix - n1_mix))\n",
        "alpha_tc_float = float(alpha_tc)\n",
        "\n",
        "coeff4_mix_at_tc_raw = sp.N(coeff4_mix.subs(alpha, alpha_tc),30)\n",
        "coeff6_mix_at_tc_raw = sp.N(coeff6_mix.subs(alpha, alpha_tc), 30)\n",
        "\n",
        "# Numerical tolerance for values that should be zero analytically.\n",
        "zero_tolerance = 1e-14\n",
        "\n",
        "def clean_mixture_zero(value, tolerance=zero_tolerance):\n",
        "    \"\"\"\n",
        "    Return exact 0 for numerical roundoff values whose absolute magnitude\n",
        "    is below the chosen tolerance.\n",
        "    \"\"\"\n",
        "    value_float = float(sp.N(value, 30))\n",
        "    if abs(value_float) < tolerance:\n",
        "        return sp.Integer(0)\n",
        "    return sp.N(value, 20)\n",
        "\n",
        "def clean_mixture_zero_float(value, tolerance=zero_tolerance):\n",
        "    \"\"\"\n",
        "    Float version used for plotting.\n",
        "    \"\"\"\n",
        "    value_float = float(sp.N(value, 30))\n",
        "    if abs(value_float) < tolerance:\n",
        "        return 0.0\n",
        "    return value_float\n",
        "\n",
        "coeff4_mix_at_tc = clean_mixture_zero(coeff4_mix_at_tc_raw)\n",
        "coeff6_mix_at_tc = clean_mixture_zero(coeff6_mix_at_tc_raw)\n",
        "coeff4_mix_at_tc_float = clean_mixture_zero_float(coeff4_mix_at_tc_raw)\n",
        "coeff6_mix_at_tc_float = clean_mixture_zero_float(coeff6_mix_at_tc_raw)\n",
        "\n",
        "display(Markdown(\"Tricritical mixture fraction for the current choice of `n1_mix` and `n2_mix`:\"))\n",
        "display(sp.Eq( sp.Symbol(r\"\\alpha_{\\mathrm{tc}}\"), sp.N(alpha_tc, display_digits)))\n",
        "\n",
        "if not (0 <= alpha_tc_float <= 1):\n",
        "    display(Markdown(\"Warning: the computed tricritical composition is outside the physical interval `0 <= alpha <= 1` for the current mixture pair.\" ))\n",
        "\n",
        "display(Markdown(\"Fourth-order coefficient at the mixture tricritical point:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"f_{\\mathrm{mix},4}(\\alpha_{\\mathrm{tc}})\"),\n",
        "    sp.N(coeff4_mix_at_tc, display_digits)))\n",
        "\n",
        "display(Markdown(\"Sixth-order coefficient at the mixture tricritical point:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"f_{\\mathrm{mix},6}(\\alpha_{\\mathrm{tc}})\"),\n",
        "    sp.N(coeff6_mix_at_tc, display_digits)))\n",
        "\n",
        "# 5. Plots\n",
        "display(Markdown(\"### 5. Plot mixture coefficients\"))\n",
        "\n",
        "alpha_vals = np.linspace(0, 1, 400)\n",
        "\n",
        "def evaluate_on_grid(expr, var, values, digits=80):\n",
        "\n",
        "    expr_eval = sp.cancel(expr)\n",
        "    result = []\n",
        "\n",
        "    for value in values:\n",
        "        value_high_precision = sp.Float(str(value), digits)\n",
        "        evaluated = sp.N(expr_eval.subs(var, value_high_precision), digits)\n",
        "        result.append(float(evaluated))\n",
        "\n",
        "    return np.array(result, dtype=float)\n",
        "\n",
        "coeff4_mix_vals = evaluate_on_grid( coeff4_mix, alpha, alpha_vals, digits=80)\n",
        "coeff6_mix_vals = evaluate_on_grid( coeff6_mix, alpha, alpha_vals, digits=80 )\n",
        "\n",
        "# plotting options\n",
        "plot_font_size = 8\n",
        "axis_label_size = 9\n",
        "tick_label_size = 6.5\n",
        "legend_font_size = 8\n",
        "\n",
        "axis_line_width = 0.8\n",
        "curve_line_width = 1.4\n",
        "guide_line_width = 1.0\n",
        "zero_line_width = 0.8\n",
        "\n",
        "marker_size = 3\n",
        "\n",
        "fig_width = 3.35\n",
        "fig_height = 2.35\n",
        "fig_dpi = 300\n",
        "\n",
        "legend_handlelength = 1.8\n",
        "legend_borderpad = 0.2\n",
        "legend_labelspacing = 0.3\n",
        "\n",
        "# Fine-tune legend positions\n",
        "legend4_x, legend4_y, legend4_loc = 0.99, 0.98, \"upper right\"\n",
        "legend6_x, legend6_y, legend6_loc = 0.98, 0.8, \"upper right\"\n",
        "\n",
        "plt.rcParams.update({\n",
        "    \"font.size\": plot_font_size,\n",
        "    \"axes.labelsize\": axis_label_size,\n",
        "    \"xtick.labelsize\": tick_label_size,\n",
        "    \"ytick.labelsize\": tick_label_size,\n",
        "    \"legend.fontsize\": legend_font_size,\n",
        "    \"axes.linewidth\": axis_line_width,\n",
        "    \"lines.linewidth\": curve_line_width,\n",
        "    \"xtick.direction\": \"in\",\n",
        "    \"ytick.direction\": \"in\",\n",
        "    \"xtick.major.size\": 3.0,\n",
        "    \"ytick.major.size\": 3.0,\n",
        "    \"xtick.minor.size\": 1.8,\n",
        "    \"ytick.minor.size\": 1.8,\n",
        "    \"xtick.major.width\": 0.8,\n",
        "    \"ytick.major.width\": 0.8,\n",
        "    \"xtick.minor.width\": 0.6,\n",
        "    \"ytick.minor.width\": 0.6,})\n",
        "\n",
        "\n",
        "def set_y_limits_with_margin(ax, values, extra_values=None, margin_ratio=0.08):\n",
        "\n",
        "    values = np.asarray(values, dtype=float)\n",
        "    y_values = [np.nanmin(values), np.nanmax(values), 0.0]\n",
        "\n",
        "    if extra_values is not None:\n",
        "        for value in extra_values:\n",
        "            y_values.append(float(value))\n",
        "\n",
        "    y_min = min(y_values)\n",
        "    y_max = max(y_values)\n",
        "\n",
        "    if y_max == y_min:\n",
        "        margin = 1.0\n",
        "    else:\n",
        "        margin = margin_ratio * (y_max - y_min)\n",
        "\n",
        "    ax.set_ylim(y_min - margin, y_max + margin)\n",
        "\n",
        "def place_legend(ax, x=0.98, y=0.98, loc=\"upper right\"):\n",
        "\n",
        "    ax.legend(frameon=False, loc=loc, bbox_to_anchor=(x, y),\n",
        "        handlelength=legend_handlelength,\n",
        "        borderpad=legend_borderpad,\n",
        "        labelspacing=legend_labelspacing)\n",
        "\n",
        "# Fourth-order mixture coefficient plot\n",
        "ratio = 0.9\n",
        "fig, ax = plt.subplots(figsize=(fig_width*ratio, fig_height*ratio), dpi=fig_dpi)\n",
        "\n",
        "ax.plot(alpha_vals, coeff4_mix_vals, color=\"blue\",\n",
        "    linewidth=curve_line_width, label=r\"$f_{\\mathrm{mix},4}(\\alpha)$\")\n",
        "\n",
        "ax.axvline( alpha_tc_float, color=\"red\", linestyle=\"--\", linewidth=guide_line_width)\n",
        "\n",
        "ax.plot(alpha_tc_float, coeff4_mix_at_tc_float,\n",
        "    marker=\"o\", color=\"red\", markersize=marker_size,\n",
        "    linestyle=\"None\", label=rf\"$\\alpha_{{\\mathrm{{tc}}}}\\approx {alpha_tc_float:.5f}$\")\n",
        "\n",
        "ax.axhline(0, linewidth=zero_line_width, color=\"black\")\n",
        "ax.set_xlabel(r\"$\\alpha$\")\n",
        "ax.set_ylabel(r\"$f_{\\mathrm{mix},4}(\\alpha)$\")\n",
        "ax.set_xlim(0, 1)\n",
        "ax.set_xticks([round(0.1*i, 3) for i in range(0, 11)],[round(0.1*i, 3) for i in range(0, 11)])\n",
        "\n",
        "set_y_limits_with_margin(ax, coeff4_mix_vals,\n",
        "    extra_values=[coeff4_mix_at_tc_float],margin_ratio=0.08)\n",
        "\n",
        "ax.minorticks_on()\n",
        "ax.tick_params(which=\"both\", top=True, right=True)\n",
        "\n",
        "place_legend(ax, x=legend4_x, y=legend4_y, loc=legend4_loc)\n",
        "\n",
        "fig.tight_layout()\n",
        "plt.show()\n",
        "\n",
        "# Sixth-order mixture coefficient plot\n",
        "fig, ax = plt.subplots(figsize=(fig_width*ratio, fig_height*ratio), dpi=fig_dpi)\n",
        "\n",
        "ax.plot(alpha_vals, coeff6_mix_vals, color=\"blue\",\n",
        "    linewidth=curve_line_width, label=r\"$f_{\\mathrm{mix},6}(\\alpha)$\")\n",
        "\n",
        "ax.axvline(alpha_tc_float, color=\"red\",\n",
        "    linestyle=\"--\", linewidth=guide_line_width)\n",
        "\n",
        "ax.plot(alpha_tc_float, coeff6_mix_at_tc_float,\n",
        "    marker=\"o\", color=\"red\", markersize=marker_size,linestyle=\"None\",\n",
        "    label=rf\"$\\alpha_{{\\mathrm{{tc}}}}\\approx {alpha_tc_float:.5f}$\")\n",
        "\n",
        "ax.axhline(0,linewidth=zero_line_width, color=\"black\")\n",
        "ax.set_xlabel(r\"$\\alpha$\")\n",
        "ax.set_ylabel(r\"$f_{\\mathrm{mix},6}(\\alpha)$\")\n",
        "ax.set_xlim(0, 1)\n",
        "ax.set_xticks([round(0.1*i, 3) for i in range(0, 11)],[round(0.1*i, 3) for i in range(0, 11)])\n",
        "set_y_limits_with_margin(ax,coeff6_mix_vals,\n",
        "    extra_values=[coeff6_mix_at_tc_float], margin_ratio=0.08)\n",
        "\n",
        "ax.minorticks_on()\n",
        "ax.tick_params(which=\"both\", top=True, right=True)\n",
        "\n",
        "place_legend(ax,x=legend6_x,y=legend6_y,loc=legend6_loc)\n",
        "\n",
        "fig.tight_layout()\n",
        "plt.show()\n",
        "\n",
        "display(Markdown(\"Numerical check at the tricritical composition:\"))\n",
        "display(sp.Eq(sp.Symbol(r\"f_{\\mathrm{mix},4}(\\alpha_{\\mathrm{tc}})\"),\n",
        "    sp.N(coeff4_mix_at_tc, display_digits)))\n",
        "display(sp.Eq(sp.Symbol(r\"f_{\\mathrm{mix},6}(\\alpha_{\\mathrm{tc}})\"),\n",
        "    sp.N(coeff6_mix_at_tc, display_digits)))"
      ]
    },
    {
      "cell_type": "code",
      "source": [
        "notebook_end_time = time.perf_counter()\n",
        "notebook_elapsed_time = notebook_end_time - notebook_start_time\n",
        "\n",
        "display(Math(r\"total\\;calculation\\;time=\"+ f\"{notebook_elapsed_time/60:.2f}\" + r\"\\ \\mathrm{min}\"))"
      ],
      "metadata": {
        "id": "DMN2G7gWn4Wq"
      },
      "execution_count": null,
      "outputs": []
    }
  ],
  "metadata": {
    "colab": {
      "provenance": [],
      "toc_visible": true
    },
    "kernelspec": {
      "display_name": "Python 3",
      "name": "python3"
    },
    "language_info": {
      "name": "python"
    }
  },
  "nbformat": 4,
  "nbformat_minor": 0
}

==> anc/requirements.txt <==
Python: 3.12.13
NumPy: 2.0.2
SymPy: 1.14.0
Matplotlib: 3.10.0
IPython: 7.34.0
